Charge as a Construct-Validity Factor in Chinese Legal Case Retrieval: A Cross-Benchmark Audit

Chinese Legal Case Retrieval (LCR) benchmarks grade a reference judgment relevant when its legal characterization matches the query, and strong systems now reach NDCG@10 of 0.85-0.88. Most of the BM25-to-best-trained gap is recoverable with no retrieval model: ranking candidates only by shared primary charge, broken by BM25, closes 99.2% of it on LeCaRDv2 -- with no detectable difference from the best-trained system. This reflects benchmark design: LeCaRDv2 defines top relevance via the crime's key constitutive elements, which encode the charge, so same-charge cases are relevant by construction (relevance lift 4.49; charge-to-relevance macro-AUC 0.871). Holding charge fixed, the trained reranker's advantage over BM25 collapses to a small within-charge residual (+0.026 NDCG@10, cluster-bootstrap CI excluding zero, about a quarter), the only non-definitional positive. The effect is not uniform: the same rule recovers 84.3% on LeCaRDv1 and is out of spec on CAIL2022, with the charge-to-relevance signal weakening in step (macro-AUC 0.871/0.759/0.728); a predicted-charge cascade reproduces 76.6% on LeCaRDv2 but does not transfer. The construct is also cashable at first stage: an exploratory zero-training charge-pool channel lifts LeCaRDv2 recall (R@100 +0.025, wrong-charge controls hurt), reported as a positive control for the confound, not a retrieval method or novelty claim. Charge is thus a high-leverage construct-validity factor at the benchmark level -- not auniform explanation of NDCG@10, and not evidence that any system relies on charge. We package established construct-validity and partial-input checks as a reusable charge-controlled protocol (CCE); on all three benchmarks its triggers come back null or descriptive, behaving as designed. We release the scripts, schema, and protocol so future benchmarks can be screened before their NDCG@10 is read as legal-reasoning ability.

==> anc/PROTOCOL.md <==
# CCE - Locked Decision Rules

The authoritative text is Appendix A of the paper. This is a plain-text copy for
the supplementary packet. Rules 1–4 were specified **before** the cross-benchmark
results were computed; the Rule 5 threshold values were fixed during analysis and
are pre-registered for application to **future** benchmarks (hence descriptive,
not confirmatory, on the three benchmarks reported in the paper).

**Rule 1 - Primary NDCG depth.** Primary depth `k=10` (LCR field convention,
KELLER protocol). Report `k∈{5,20}` as sensitivity. A trigger that holds at
`k=10` but not at `k=5` or `k=20` is labeled *depth-specific*.

**Rule 2 - Stratified trigger.** Declared at NDCG@10 if either:
(a) some system pair shows standard-NDCG paired-bootstrap `p<0.05` AND
charge-stratified-NDCG paired-bootstrap `p>=0.05` (both Holm-corrected) - a
*significance flip*; or (b) the top-3 system ordering changes between standard
and charge-stratified NDCG@10 - a *rank reversal*.

**Rule 3 - Counterfactual trigger.** Declared at NDCG@10 if some pair in
the 5-system main family shows a Holm-corrected (α=0.05) significant differential
NDCG drop under charge-name occlusion. KELLER is excluded from this family as an
external diagnostic (its LLM-decomposed pipeline keeps charge as structural
metadata, so text-level occlusion is not comparable).

**Rule 4 - Multi-charge handling.** Primary stratum = the first gold charge per
query (deterministic). As sensitivity, recompute with all-charges fractional
membership (weight `1/|charges|` per stratum); if it deviates from the primary by
more than 1 NDCG@10 point, report both.

**Rule 5 - Out-of-spec handling (tri-state).** Using the gap
`g = NDCG@10(best-trained) − NDCG@10(oracle)` and closure
`κ = (NDCG@10(oracle) − NDCG@10(BM25)) / (NDCG@10(best) − NDCG@10(BM25))`:
* **Within-band** if `g ≤ 0.005`: report "oracle ≈ best-trained" (descriptive band, not an equivalence test).
* **Partial** if `g > 0.005` and `κ ≥ 80%`: report closure `κ`.
* **Out of spec** if `g > 0.005` and `κ < 80%`: exclude from the primary sufficiency roll-up.

Equivalence tolerance `ε_eq = 0.005` (one NDCG@10 rounding unit); closure
threshold `ε_cl = 80%`.

On the paper's three benchmarks: LeCaRDv2 (g=0.0012, Within-band),
LeCaRDv1 (g=0.0254, κ=84.3%, Partial), CAIL2022 (g=0.0197, κ=77.4%, Out of spec).


==> anc/README.md <==
# CCE - Charge-Controlled Evaluation for Chinese Legal Case Retrieval

Code, result data, and the locked protocol for the paper:

> **Charge as a Construct-Validity Factor in Chinese Legal Case Retrieval: A Cross-Benchmark Audit**
> Yao Liu, Tien-Ping Tan, Zhilan Liu.
> arXiv: _to appear_ (link added after upload). Correspondence: `tienping@usm.my`.

CCE is an evaluation packet, not a retrieval method. It lets you (a) reproduce the
paper's numbers from the released per-query result JSONs, and (b) run the same
charge-controlled checks on **your own** Chinese-LCR systems before reading an
NDCG@10 score as legal-reasoning ability.

## What the paper finds

On LeCaRDv2, a model-free rule that ranks candidates only by whether they share
the query's primary charge (ties broken by BM25) recovers **99.2%** of the gap
between BM25 and the best trained system, with no detectable difference from the
best trained system itself. This is largely **by design**: LeCaRDv2 defines top
relevance through the crime's key constitutive elements, which substantially
encode the charge, so same-charge cases are relevant almost by construction
(relevance lift 4.49; charge-to-relevance macro-AUC 0.871). The contribution is
not to reveal that charge predicts relevance (the rubric says so) but to
**quantify how far that structure propagates into NDCG@10 and how much it varies
across benchmarks**:

- Holding charge fixed leaves only a small within-charge residual
  (**+0.026** NDCG@10, cluster-bootstrap CI excluding zero, about a quarter of the
  trained reranker's advantage over BM25).
- The same charge-only rule recovers **84.3%** of the gap on LeCaRDv1 and falls
  **out of spec** on CAIL2022, with the charge-to-relevance signal weakening in
  step (macro-AUC 0.871 / 0.759 / 0.728).

We make no claim that any specific system relies on charge; the claim is
benchmark-level.

## Contents

```
eval_cce_main.py            charge-stratified NDCG@10, cluster bootstrap, Holm FWER, rank-reversal
eval_cce_counterfactual.py  charge-name occlusion ΔNDCG, differential-drop FWER
compute_closure_ci.py       query-paired bootstrap for the oracle closure / gap CIs
SCHEMA.md                   exact input/output JSON formats
PROTOCOL.md                 the 5 locked decision rules (authoritative text: paper Appendix A)
charge_whitelist.json       258 PRC charge names (occlusion provenance)
results/                    the result JSON behind every table in the paper
```

`results/` holds the per-query outputs behind every table: the sufficiency oracle
and predicted-charge cascade (`cce_oracle_cascade_{v2,v1,cail2022}_results.json`),
the construction probe (`cce_construction_results.json`), the charge-stratified
scores (`cce_main_{v2,v1,cail2022}_results.json`), the charge-name occlusion
(`cce_counterfactual_{v2,v1,cail2022}_results.json`), the within-charge residual
(`cce_within_charge_v2_results.json`), and the closure CIs
(`cce_sufficiency_closure_{v2,v1}_results.json`).

## Requirements

Python 3.9+, `numpy`. No GPU, no model weights - the scripts consume per-system
**score JSONs**, not models.

## Reproduce a paper number

```bash
python3 compute_closure_ci.py results/cce_oracle_cascade_v2_results.json KELLER
```

regenerates the LeCaRDv2 oracle-closure CI by query-paired bootstrap directly from
the released per-query NDCG.

## Run the protocol on your own benchmark

Produce one baseline (and, for the counterfactual, one charge-name-occluded) score
JSON per system in the `SCHEMA.md` format, then:

```bash
python3 eval_cce_main.py \
    --bench v2 \
    --cache-dir /path/to/your/score_jsons \
    --qrels     /path/to/your/qrels.trec \
    --gold      /path/to/your/query_gold.jsonl \
    --out       results/cce_main_v2.json

python3 eval_cce_counterfactual.py \
    --bench v2 \
    --cache-dir /path/to/your/score_jsons \
    --qrels     /path/to/your/qrels.trec \
    --gold      /path/to/your/query_gold.jsonl \
    --lexicon   charge_whitelist.json \
    --out       results/cce_cf_v2.json
```

The scripts run the protocol unchanged on new data.

## Reproducibility

- NDCG: KELLER convention `gain(g)=2^(g-1) if g>=1 else 0`, `did`-descending
  tie-break, depth `k=10` (sensitivity `--ndcg-k 5|20`).
- Charge-cluster bootstrap `B=10000`, base seed `20260528` (sensitivity seeds
  `20260529`, `20260530`); construction-probe AUC CIs `B=2000`; cascade classifier
  seed `20260526`.
- `charge_whitelist.json` sha256 =
  `4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315` (258 entries).
- Every result JSON records the sha256 of all of its inputs.
- Each result JSON records a `script_sha256` for the *generator* that produced it; the
  bundled `eval_cce_main.py` / `eval_cce_counterfactual.py` are lightly cleaned, numerically
  equivalent versions of those generators (the NDCG, candidate-pool, tie-break, and bootstrap
  logic is unchanged and reproduces the released per-system values).

### Scope

This bundle releases the **evaluation and statistics layer**: NDCG@10 over the
qrels-only candidate pool, charge-cluster bootstrap CIs, Holm correction, the
closure-ratio CI, and the audit decision rules, computed over the underlying
per-system per-query score JSONs used to produce the released result JSONs. The
per-system **score-generation step** (running each ranker and the model-free
charge-overlap oracle rule) is described in Section 4 of the paper; its runner is
not bundled here. The 65 per-system score JSONs behind our numbers (~8 MB) are
available from the authors on request.

## Citation

```bibtex
@article{liu2026cce,
  title   = {Charge as a Construct-Validity Factor in Chinese Legal Case
             Retrieval: A Cross-Benchmark Audit},
  author  = {Liu, Yao and Tan, Tien-Ping and Liu, Zhilan},
  journal = {arXiv preprint},
  year    = {2026},
  note    = {arXiv ID to appear}
}
```

## License

MIT (see `LICENSE`).


==> anc/SCHEMA.md <==
# CCE Input/Output JSON Schema

This document specifies the file formats the two CCE evaluation scripts
(`eval_cce_main.py`, `eval_cce_counterfactual.py`) consume and produce, so that
a future Chinese-LCR benchmark author can run the protocol on their own systems
without reading the source.

All identifiers (query ids `qid`, candidate document ids `cand`) are treated as
**strings**. Relevance grades are integers; the NDCG gain follows the KELLER
convention `gain(g) = 2^(g-1) if g >= 1 else 0`, with a `did`-descending
tie-break.

---

## 1. Per-system score JSON (one file per system per benchmark) - REQUIRED

Each retrieval/reranking system contributes one JSON file of scores over the
shared candidate pool:

```json
{
  "scores": {
    "<qid>": { "<cand>": <float score>, "<cand>": <float score>, ... },
    "<qid>": { ... },
    ...
  }
}
```

* Higher score = more relevant. Scores need not be normalized; only the induced
  ranking per query is used.
* Every system must score the **same** `(qid, cand)` pool (the scripts enforce
  pool consistency across systems and abort on mismatch).
* File naming (default layout, override with `--cache-dir`):
  `"{stem}_{benchtag}_scores.json"`, e.g. `bm25_lecardv2_baseline_scores.json`.
  Stems used in the paper: `bm25`, `bge_m3`, `sailer_zh`,
  `chinese_roberta_wwm_ext`, `qwen3-reranker-8b`, `keller_ckpt600`.

### 1a. Occluded score JSON (counterfactual script only) - REQUIRED for `eval_cce_counterfactual.py`

Identical schema to (1), but produced by re-scoring after charge-name occlusion
of the fact fields. Default naming `"{stem}_{benchtag}occluded_scores.json"`
(KELLER uses the `_both_` pipeline-internal variant). The script computes
`ΔNDCG = NDCG_baseline − NDCG_occluded` per query.

---

## 2. qrels (graded relevance labels) - REQUIRED

Two accepted formats, auto-selected by `--bench`:

* **TREC** (used for LeCaRDv2): whitespace-separated `qid 0 docid grade` per line.
* **JSON** (used for LeCaRDv1 / CAIL2022): `{ "<qid>": { "<docid>": <grade int>, ... }, ... }`.

Override path with `--qrels`. The "relevant" threshold used by the construction probe is
`grade >= 2`.

---

## 3. Query gold-charge source (strata definition) - REQUIRED

JSON-lines, one query object per line. Two accepted schemas, auto-selected by `--bench`:

* **LeCaRDv2** (`--bench v2`): `{ "id": "<qid>", "law": ["<charge>", ...] }`
* **LeCaRDv1 / CAIL2022** (`--bench v1|cail2022`): `{ "ridx": "<qid>", "crime": ["<charge>", ...] }`

The **first** listed charge is the query's primary charge stratum. Override path
with `--gold`.

---

## 4. Charge occlusion whitelist (counterfactual provenance) - OPTIONAL

`charge_whitelist.json`: a JSON **list** of 258 PRC criminal-law charge-name
strings used to build the occlusion masks. It is bundled here
(sha256 `4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315`).
It is an **audit echo only**: the counterfactual script consumes the
*pre-occluded* score JSONs (1a), so the whitelist is recorded for provenance and
the script runs without it. Point at it with `--lexicon` to record its hash in
the output.

---

## 5. Output result JSON

Each script writes one result JSON (`--out`) containing per-system NDCG@10,
charge-stratified NDCG@10, cluster-bootstrap CIs, the 10-pair Holm-corrected
FWER table, rank-reversal / differential-drop decisions, and the SHA-256 of every
input file for provenance. The result JSONs reproducing the paper's tables are
provided under `results/`.


==> anc/charge_whitelist.json <==
[
  "非法收购、运输、加工、出售国家重点保护植物、国家重点保护植物制品罪",
  "非法收购、运输、出售珍贵、濒危野生动物、珍贵、濒危野生动物制品罪",
  "非法携带枪支、弹药、管制刀具、危险物品危及公共安全罪",
  "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪",
  "组织、利用会道门、邪教组织、利用迷信致人重伤、死亡罪",
  "非法获取计算机信息系统数据、非法控制计算机信息系统罪",
  "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪",
  "非法购买增值税专用发票、购买伪造的增值税专用发票罪",
  "组织、利用会道门、邪教组织、利用迷信破坏法律实施罪",
  "隐匿、故意销毁会计凭证、会计账簿、财务会计报告罪",
  "非法买卖、运输、携带、持有毒品原植物种子、幼苗罪",
  "提供侵入、非法控制计算机信息系统程序、工具罪",
  "非法生产、买卖、运输制毒物品、走私制毒物品罪",
  "伪造、变造、买卖武装部队公文、证件、印章罪",
  "盗窃、抢夺、毁灭国家机关公文、证件、印章罪",
  "制作、复制、出版、贩卖、传播淫秽物品牟利罪",
  "伪造、变造、买卖国家机关公文、证件、印章罪",
  "盗窃、抢夺枪支、弹药、爆炸物、危险物质罪",
  "伪造公司、企业、事业单位、人民团体印章罪",
  "非法制造、销售非法制造的注册商标标识罪",
  "国有公司、企业、事业单位人员滥用职权罪",
  "生产、销售伪劣农药、兽药、化肥、种子罪",
  "盗窃、侮辱、故意毁坏尸体、尸骨、骨灰罪",
  "非法制造、买卖、运输、储存危险物质罪",
  "国有公司、企业、事业单位人员失职罪",
  "掩饰、隐瞒犯罪所得、犯罪所得收益罪",
  "非法猎捕、杀害珍贵、濒危野生动物罪",
  "组织、强迫、引诱、容留、介绍卖淫罪",
  "抢劫枪支、弹药、爆炸物、危险物质罪",
  "徇私舞弊减刑、假释、暂予监外执行罪",
  "窃取、收买、非法提供信用卡信息罪",
  "生产、销售不符合安全标准的食品罪",
  "生产、销售不符合安全标准的产品罪",
  "组织、领导、参加黑社会性质组织罪",
  "非法采伐、毁坏国家重点保护植物罪",
  "走私国家禁止进出口的货物、物品罪",
  "非法处置查封、扣押、冻结的财产罪",
  "聚众扰乱公共场所秩序、交通秩序罪",
  "使用虚假身份证件、盗用身份证件罪",
  "破坏广播电视设施、公用电信设施罪",
  "非法收购、运输盗伐、滥伐的林木罪",
  "非法批准征收、征用、占用土地罪",
  "非法制造、出售非法制造的发票罪",
  "骗取贷款、票据承兑、金融票证罪",
  "编造、故意传播虚假恐怖信息罪",
  "窝藏、转移、隐瞒毒品、毒赃罪",
  "过失以危险方法危害公共安全罪",
  "走私、贩卖、运输、制造毒品罪",
  "窝藏、转移、收购、销售赃物罪",
  "走私珍贵动物、珍贵动物制品罪",
  "生产、销售有毒、有害食品罪",
  "非法持有、私藏枪支、弹药罪",
  "伪造、变造、买卖身份证件罪",
  "招收公务员、学生徇私舞弊罪",
  "非法转让、倒卖土地使用权罪",
  "包庇、纵容黑社会性质组织罪",
  "非法出售、提供试题、答案罪",
  "引诱、教唆、欺骗他人吸毒罪",
  "销售假冒注册商标的商品罪",
  "运送他人偷越国(边)境罪",
  "内幕交易、泄露内幕信息罪",
  "组织他人偷越国(边)境罪",
  "徇私舞弊不移交刑事案件罪",
  "违法发放林木采伐许可证罪",
  "非法出售增值税专用发票罪",
  "执行判决、裁定滥用职权罪",
  "非法生产、买卖警用装备罪",
  "以危险方法危害公共安全罪",
  "扰乱无线电通讯管理秩序罪",
  "盗掘古文化遗址、古墓葬罪",
  "收买被拐卖的妇女、儿童罪",
  "非法集会、游行、示威罪",
  "过失损坏易燃易爆设备罪",
  "生产、销售、提供假药罪",
  "引诱未成年人聚众淫乱罪",
  "扰乱国家机关工作秩序罪",
  "出具证明文件重大失实罪",
  "非法获取公民个人信息罪",
  "对非国家工作人员行贿罪",
  "伪造、变造居民身份证罪",
  "出售、购买、运输假币罪",
  "妨害动植物防疫、检疫罪",
  "引诱、容留、介绍卖淫罪",
  "非法种植毒品原植物罪",
  "虐待被监护、看护人罪",
  "帮助毁灭、伪造证据罪",
  "非国家工作人员受贿罪",
  "动植物检疫徇私舞弊罪",
  "生产、销售伪劣产品罪",
  "非法出租、出借枪支罪",
  "破坏计算机信息系统罪",
  "走私普通货物、物品罪",
  "利用未公开信息交易罪",
  "虚假出资、抽逃出资罪",
  "伪造、变造金融票证罪",
  "不报、谎报安全事故罪",
  "组织、资助非法聚集罪",
  "执行判决、裁定失职罪",
  "组织、领导传销活动罪",
  "吸收客户资金不入账罪",
  "强制猥亵、侮辱妇女罪",
  "拒不执行判决、裁定罪",
  "民事、行政枉法裁判罪",
  "对有影响力的人行贿罪",
  "冒充军人招摇撞骗罪",
  "过失损坏电力设备罪",
  "提供虚假证明文件罪",
  "聚众冲击军事禁区罪",
  "聚众冲击国家机关罪",
  "非法获取国家秘密罪",
  "非法利用信息网络罪",
  "巨额财产来源不明罪",
  "拒不支付劳动报酬罪",
  "违规出具金融票证罪",
  "非法吸收公众存款罪",
  "过失投放危险物质罪",
  "破坏易燃易爆设备罪",
  "强令违章冒险作业罪",
  "聚众扰乱社会秩序罪",
  "重大劳动安全事故罪",
  "侵犯公民个人信息罪",
  "工程重大安全事故罪",
  "过失损坏交通设施罪",
  "非法进行节育手术罪",
  "非法买卖制毒物品罪",
  "强制猥亵、侮辱罪",
  "拐卖妇女、儿童罪",
  "持有、使用假币罪",
  "走私武器、弹药罪",
  "非法捕捞水产品罪",
  "妨害信用卡管理罪",
  "劫夺被押解人员罪",
  "生产、销售假药罪",
  "非法占用农用地罪",
  "持有伪造的发票罪",
  "利用影响力受贿罪",
  "偷越国(边)境罪",
  "环境监管失职罪",
  "破坏监管秩序罪",
  "重大责任事故罪",
  "协助组织卖淫罪",
  "引诱幼女卖淫罪",
  "违法发放贷款罪",
  "私分国有资产罪",
  "过失致人死亡罪",
  "危险物品肇事罪",
  "扰乱法庭秩序罪",
  "非法侵入住宅罪",
  "非法持有毒品罪",
  "侵犯商业秘密罪",
  "消防责任事故罪",
  "骗取出口退税罪",
  "假冒注册商标罪",
  "过失致人重伤罪",
  "破坏生产经营罪",
  "挪用特定款物罪",
  "非法出售发票罪",
  "破坏电力设备罪",
  "侵犯通信自由罪",
  "食品监管渎职罪",
  "故意毁坏财物罪",
  "组织淫秽表演罪",
  "容留他人吸毒罪",
  "走私贵重金属罪",
  "破坏交通设施罪",
  "虐待被监管人罪",
  "强迫他人吸毒罪",
  "投放危险物质罪",
  "非法占用耕地罪",
  "组织考试作弊罪",
  "金融凭证诈骗罪",
  "虚报注册资本罪",
  "骗取出境证件罪",
  "侵犯著作权罪",
  "窝藏、包庇罪",
  "信用证诈骗罪",
  "信用卡诈骗罪",
  "对单位行贿罪",
  "传播性病罪",
  "过失爆炸罪",
  "故意杀人罪",
  "医疗事故罪",
  "聚众淫乱罪",
  "职务侵占罪",
  "贷款诈骗罪",
  "开设赌场罪",
  "非法经营罪",
  "诬告陷害罪",
  "虚假诉讼罪",
  "故意伤害罪",
  "高利转贷罪",
  "敲诈勒索罪",
  "保险诈骗罪",
  "单位行贿罪",
  "奸淫幼女罪",
  "挪用资金罪",
  "虚假广告罪",
  "票据诈骗罪",
  "盗伐林木罪",
  "滥用职权罪",
  "聚众哄抢罪",
  "非法搜查罪",
  "强迫交易罪",
  "挪用公款罪",
  "污染环境罪",
  "非法采矿罪",
  "伪造货币罪",
  "非法狩猎罪",
  "强迫卖淫罪",
  "单位受贿罪",
  "玩忽职守罪",
  "滥伐林木罪",
  "枉法仲裁罪",
  "猥亵儿童罪",
  "嫖宿幼女罪",
  "妨害公务罪",
  "集资诈骗罪",
  "刑讯逼供罪",
  "聚众斗殴罪",
  "介绍贿赂罪",
  "走私废物罪",
  "危险驾驶罪",
  "强迫劳动罪",
  "妨害作证罪",
  "非法行医罪",
  "串通投标罪",
  "非法拘禁罪",
  "招摇撞骗罪",
  "合同诈骗罪",
  "破坏军婚罪",
  "交通肇事罪",
  "虚开发票罪",
  "徇私枉法罪",
  "组织卖淫罪",
  "寻衅滋事罪",
  "虐待罪",
  "侵占罪",
  "逃税罪",
  "侮辱罪",
  "诽谤罪",
  "绑架罪",
  "重婚罪",
  "失火罪",
  "盗窃罪",
  "爆炸罪",
  "伪证罪",
  "强奸罪",
  "赌博罪",
  "抢劫罪",
  "遗弃罪",
  "放火罪",
  "洗钱罪",
  "受贿罪",
  "诈骗罪",
  "行贿罪",
  "脱逃罪",
  "贪污罪",
  "抢夺罪"
]

==> anc/compute_closure_ci.py <==
#!/usr/bin/env python3
"""Recompute the sufficiency-oracle closure CI and the oracle-vs-best gap CI from the
released per-query NDCG@10 in cce_oracle_cascade_<bench>_results.json. Query-paired
bootstrap; fully self-contained from the released result file (no external data).

  closure = (mean_oracle - mean_BM25) / (mean_best - mean_BM25)
  best-trained on LeCaRDv2 = KELLER.

Usage:
  python3 compute_closure_ci.py results/cce_oracle_cascade_v2_results.json KELLER \
          results/cce_sufficiency_closure_v2_results.json
"""
import json, sys
import numpy as np


def main():
    src = sys.argv[1] if len(sys.argv) > 1 else "results/cce_oracle_cascade_v2_results.json"
    best = sys.argv[2] if len(sys.argv) > 2 else "KELLER"
    out_path = sys.argv[3] if len(sys.argv) > 3 else None

    d = json.load(open(src))
    pq = d["per_qid"]
    seed = int(d.get("bootstrap_seed", 20260527))
    B = int(d.get("bootstrap_B", 10000))
    qids = sorted(pq["BM25"].keys())
    bm = np.array([pq["BM25"][q] for q in qids], dtype=float)
    bt = np.array([pq[best][q] for q in qids], dtype=float)
    orc = np.array([pq["oracle"][q] for q in qids], dtype=float)
    n = len(qids)

    closure_pt = (orc.mean() - bm.mean()) / (bt.mean() - bm.mean())
    gap_pt = orc.mean() - bt.mean()

    rng = np.random.default_rng(seed)
    cl, gp = [], []
    for _ in range(B):
        idx = rng.integers(0, n, n)
        mb, mk, mo = bm[idx].mean(), bt[idx].mean(), orc[idx].mean()
        if mk != mb:
            cl.append((mo - mb) / (mk - mb))
        gp.append(mo - mk)
    cl = np.array(cl); gp = np.array(gp)
    out = {
        "bench": d.get("bench"),
        "best_system": best,
        "n_queries": n,
        "bootstrap_B": B,
        "bootstrap_seed": seed,
        "method": "query-paired bootstrap of closure=(oracle-BM25)/(best-BM25) over released per_qid NDCG@10",
        "closure_pct_point": round(float(closure_pt) * 100, 1),
        "closure_pct_ci95": [round(float(np.percentile(cl, 2.5)) * 100, 1),
                              round(float(np.percentile(cl, 97.5)) * 100, 1)],
        "oracle_minus_best_gap_point": round(float(gap_pt), 4),
        "oracle_minus_best_gap_ci95": [round(float(np.percentile(gp, 2.5)), 3),
                                       round(float(np.percentile(gp, 97.5)), 3)],
    }
    print(json.dumps(out, indent=2))
    if out_path:
        json.dump(out, open(out_path, "w"), indent=2, ensure_ascii=False)
        print("[wrote]", out_path)


if __name__ == "__main__":
    main()


==> anc/eval_cce_counterfactual.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
eval_cce_counterfactual.py
============================

Charge-name occlusion (CCE counterfactual) estimand evaluator.

Quantifies how much of each system's NDCG@10 is attributable to charge-cue
information by comparing baseline (unmasked fact text) vs occluded (charge
names masked) re-scoring.

For each main system S ∈ MAIN_SYSTEMS:
  ΔNDCG[qid] = NDCG_baseline[qid] - NDCG_occluded[qid]
  per-strata mean ΔNDCG with charge-cluster bootstrap CI
  equal-strata macro ΔNDCG

For each pair (A, B) ∈ C(5, 2):
  paired test of (Δ_A[qid] - Δ_B[qid]) per strata, cluster bootstrap p
  Holm-Bonferroni FWER over 10 pairs

KELLER reported SEPARATELY (per design axis D, key-retained partial ablation
upper bound; KELLER occlusion uses `_both_` variant = slot prefix + body
charge mask, which is the closest analog to text occlusion for the LLM-decomposed
pipeline). KELLER NOT in main FWER family.

Decision gate (charge-name occlusion trigger):
  ≥1 main-family pair shows (a) Δ_A significantly > Δ_B after Holm
  (i.e., system A drops significantly more than system B under occlusion);
  OR top-3 rank reversal between baseline and occluded NDCG.

Inputs ():
  baseline:  ./score_cache/{sys}_lecardv2_baseline_scores.json
  occluded:  ./score_cache/{sys}_lecardv2occluded_scores.json
             (for KELLER:           {sys}_lecardv2_both_scores.json)
  qrels:     ./data/LeCaRDv2/label/test_relevence.trec
  allctx:    ./data/LeCaRDv2/query/query_allcontext.json

Output:
  ./results/cce_counterfactual_v2_results.json

NOTE on occlusion lexicon: this script consumes PRE-EXISTING occlusion scores
that were produced with the 258-charge whitelist (a superset of our 89-label
+ gold-expanded lexicons). Per the gold-expanded vs train-only decision
(a borderline design call; gap analysis showed minimal practical difference 0.0/+0.2
mention/doc), the whitelist is effectively equivalent or superset. The
lexicon manifest is recorded in the output for audit.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
import os
import sys
import time
from collections import defaultdict
from itertools import combinations
from typing import Dict, List, Set, Tuple

import numpy as np


# ============================================================================
# Constants
# ============================================================================

NDCG_K = 10
BOOTSTRAP_B = 10000
BOOTSTRAP_SEED = 20260528
FWER_ALPHA = 0.05

MAIN_SYSTEMS = ["BM25", "BGE-M3", "SAILER", "RoBERTa", "Qwen3-8B-Reranker"]
UPPER_BOUND_SYSTEMS = ["KELLER"]
ALL_SYSTEMS = MAIN_SYSTEMS + UPPER_BOUND_SYSTEMS

SYSTEM_PATH_STEMS = {
    "BM25":              "bm25",
    "BGE-M3":            "bge_m3",
    "SAILER":            "sailer_zh",
    "RoBERTa":           "chinese_roberta_wwm_ext",
    "Qwen3-8B-Reranker": "qwen3-reranker-8b",
    "KELLER":            "keller_ckpt600",
}

CACHE_DIR = "./score_cache"
V2_QRELS = "./data/LeCaRDv2/label/test_relevence.trec"
V2_ALLCTX = "./data/LeCaRDv2/query/query_allcontext.json"
V1_QRELS_JSON = "./data/LeCaRD/data/label/label_top30_dict.json"
V1_QUERY_JSONL = "./data/LeCaRD/data/query/query.json"
CAIL_QRELS_JSON = "./data/CAIL2022/stage2/label_onlystage2_40.json"
CAIL_QUERY_JSON = "./data/CAIL2022/stage2/query_stage2_valid_onlystage2_40.json"
OCC_LEXICON_REF = "charge_whitelist.json"  # 258 charges

OUT_PATH_V2 = "./results/cce_counterfactual_v2_results.json"
OUT_PATH_V1 = "./results/cce_counterfactual_v1_results.json"
OUT_PATH_CAIL = "./results/cce_counterfactual_cail2022_results.json"


def baseline_path(sys_name: str, bench: str) -> str:
    stem = SYSTEM_PATH_STEMS[sys_name]
    if bench == "v2":
        return f"{CACHE_DIR}/{stem}_lecardv2_baseline_scores.json"
    elif bench == "v1":
        return f"{CACHE_DIR}/{stem}_ajjbqk_scores.json"
    elif bench == "cail2022":
        # KELLER uses _baseline_ suffix; 5 main use _raw_
        if sys_name == "KELLER":
            return f"{CACHE_DIR}/{stem}_cail2022_baseline_scores.json"
        return f"{CACHE_DIR}/{stem}_cail2022_raw_scores.json"
    raise ValueError(bench)


def occluded_path(sys_name: str, bench: str) -> str:
    stem = SYSTEM_PATH_STEMS[sys_name]
    if bench == "v2":
        if sys_name == "KELLER":
            return f"{CACHE_DIR}/{stem}_lecardv2_both_scores.json"
        return f"{CACHE_DIR}/{stem}_lecardv2occluded_scores.json"
    elif bench == "v1":
        return f"{CACHE_DIR}/{stem}_a5occluded_scores.json"
    elif bench == "cail2022":
        if sys_name == "KELLER":
            return f"{CACHE_DIR}/{stem}_cail2022_both_scores.json"
        return f"{CACHE_DIR}/{stem}_cail2022_occluded_scores.json"
    raise ValueError(bench)


# ============================================================================
# Helpers (copied from eval_cce_main.py for stand-alone-ness)
# ============================================================================


def sha256_file(p: str) -> str:
    h = hashlib.sha256()
    with open(p, "rb") as f:
        while True:
            b = f.read(65536)
            if not b:
                break
            h.update(b)
    return h.hexdigest()


def _stable_seed(*args) -> int:
    s = "_".join(str(a) for a in args).encode("utf-8")
    h = hashlib.md5(s).hexdigest()
    return BOOTSTRAP_SEED + int(h[:8], 16)


def load_json(p: str):
    with open(p, "r", encoding="utf-8") as f:
        return json.load(f)


def load_jsonl(p: str):
    out = []
    with open(p, "r", encoding="utf-8") as f:
        txt = f.read()
    try:
        return json.loads(txt)
    except json.JSONDecodeError:
        for l in txt.split("\n"):
            l = l.strip()
            if l:
                out.append(json.loads(l))
        return out


def charge_set(raw) -> List[str]:
    if raw is None:
        return []
    if isinstance(raw, list):
        return [str(s).strip() for s in raw if isinstance(s, str) and s.strip()]
    if isinstance(raw, str):
        s = raw.strip()
        if s.startswith("[") and s.endswith("]"):
            try:
                import ast
                parsed = ast.literal_eval(s)
                if isinstance(parsed, list):
                    return [str(x).strip() for x in parsed if isinstance(x, str) and x.strip()]
            except Exception:
                pass
        if s:
            return [s]
    return []


def gain(rel: int) -> float:
    return (2 ** (rel - 1)) if rel >= 1 else 0.0


def ndcg_at_k(ranked_docs: List[str], rels: Dict[str, int], k: int = NDCG_K) -> float:
    dcg = 0.0
    for i, doc in enumerate(ranked_docs[:k]):
        r = rels.get(doc, 0)
        dcg += gain(r) / math.log2(i + 2)
    ideal = sorted([rels.get(doc, 0) for doc in ranked_docs], reverse=True)
    idcg = sum(gain(r) / math.log2(i + 2) for i, r in enumerate(ideal[:k]))
    return dcg / idcg if idcg > 0 else float("nan")


def rank_with_did_desc(cand_ids: List[str], scores: Dict[str, float]) -> List[str]:
    decorated = []
    for c in cand_ids:
        s = float(scores.get(c, float("-inf")))
        try:
            did = int(c)
        except Exception:
            did = -1
        decorated.append((s, did, c))
    decorated.sort(key=lambda t: (-t[0], -t[1]))
    return [t[2] for t in decorated]


def per_strata_mean(per_qid_vals: Dict[str, float], strata: Dict[str, List[str]]
                    ) -> Dict[str, float]:
    out = {}
    for c, qids in strata.items():
        vals = [per_qid_vals[q] for q in qids
                if q in per_qid_vals and not math.isnan(per_qid_vals[q])]
        if vals:
            out[c] = float(np.mean(vals))
    return out


def equal_strata_macro_from_dict(strata_means: Dict[str, float]) -> float:
    vals = [v for v in strata_means.values() if not math.isnan(v)]
    return float(np.mean(vals)) if vals else float("nan")


def equal_strata_macro_from_list(values_list: List[float]) -> float:
    vals = [v for v in values_list if not math.isnan(v)]
    return float(np.mean(vals)) if vals else float("nan")


def cluster_bootstrap_strata(per_qid_vals: Dict[str, float],
                             strata: Dict[str, List[str]],
                             B: int, seed: int,
                             estimator) -> Tuple[float, float, np.ndarray]:
    charges = sorted(strata.keys())
    n = len(charges)
    if n == 0:
        return (float("nan"), float("nan"), np.array([]))
    per_strata = per_strata_mean(per_qid_vals, strata)
    rng = np.random.default_rng(seed)
    dist = np.empty(B, dtype=np.float64)
    for b in range(B):
        idx = rng.integers(0, n, size=n)
        sampled_values = [per_strata[charges[i]] for i in idx if charges[i] in per_strata]
        dist[b] = estimator(sampled_values)
    valid = dist[~np.isnan(dist)]
    if len(valid) == 0:
        return (float("nan"), float("nan"), dist)
    lo = float(np.quantile(valid, 0.025))
    hi = float(np.quantile(valid, 0.975))
    return lo, hi, dist


def paired_diff_cluster_bootstrap(per_qid_A: Dict[str, float],
                                  per_qid_B: Dict[str, float],
                                  strata: Dict[str, List[str]],
                                  B: int, seed: int
                                  ) -> Tuple[float, float, float, float]:
    """Per-strata paired diff (mean_A - mean_B per strata), then equal-strata
    macro. Cluster bootstrap on charges preserves multiplicity. Returns
    (point, ci_lo, ci_hi, two_sided_p_smoothed)."""
    charges = sorted(strata.keys())
    n = len(charges)
    if n == 0:
        return (float("nan"), float("nan"), float("nan"), float("nan"))

    pmA = per_strata_mean(per_qid_A, strata)
    pmB = per_strata_mean(per_qid_B, strata)

    def diff_from_lists(a_list, b_list):
        if not a_list or not b_list:
            return float("nan")
        diffs_per = [(a - b) for a, b in zip(a_list, b_list)]
        return float(np.mean(diffs_per)) if diffs_per else float("nan")

    a_obs = [pmA[c] for c in charges if c in pmA and c in pmB]
    b_obs = [pmB[c] for c in charges if c in pmA and c in pmB]
    point = diff_from_lists(a_obs, b_obs)

    rng = np.random.default_rng(seed)
    diffs = np.empty(B, dtype=np.float64)
    for b in range(B):
        idx = rng.integers(0, n, size=n)
        sampled = [charges[i] for i in idx]
        a_l = [pmA[c] for c in sampled if c in pmA and c in pmB]
        b_l = [pmB[c] for c in sampled if c in pmA and c in pmB]
        diffs[b] = diff_from_lists(a_l, b_l)

    valid = diffs[~np.isnan(diffs)]
    if len(valid) == 0:
        return (point, float("nan"), float("nan"), float("nan"))
    ci_lo = float(np.quantile(valid, 0.025))
    ci_hi = float(np.quantile(valid, 0.975))
    B_eff = len(valid)
    p_pos = (float((valid >= 0).sum()) + 1) / (B_eff + 1)
    p_neg = (float((valid <= 0).sum()) + 1) / (B_eff + 1)
    pval = min(2 * min(p_pos, p_neg), 1.0)
    return point, ci_lo, ci_hi, pval


def holm_bonferroni(pvalues: Dict[Tuple[str, str], float], alpha: float = FWER_ALPHA
                    ) -> Dict[Tuple[str, str], Dict]:
    pairs_sorted = sorted(pvalues.items(), key=lambda kv: kv[1])
    K = len(pairs_sorted)
    out = {}
    running_max = 0.0
    for i, (pair, raw_p) in enumerate(pairs_sorted):
        factor = K - i
        adj_uncapped = raw_p * factor
        running_max = max(running_max, adj_uncapped)
        adj = min(running_max, 1.0)
        out[pair] = {"raw_p": raw_p, "adj_p": adj, "significant": adj < alpha}
    return out


# ============================================================================
# Load + compute per-qid NDCG (both baseline + occluded conditions)
# ============================================================================


def main():
    global NDCG_K, BOOTSTRAP_SEED, CACHE_DIR  # MUST come before any reference to these in the function body
    _NDCG_K_DEFAULT = NDCG_K
    _BOOTSTRAP_SEED_DEFAULT = BOOTSTRAP_SEED

    ap = argparse.ArgumentParser()
    ap.add_argument("--bench", choices=["v1", "v2", "cail2022"], default="v2")
    ap.add_argument("--out", default=None,
                    help="default: cce_counterfactual_<bench>_results.json")
    ap.add_argument("--ndcg-k", type=int, default=_NDCG_K_DEFAULT,
                    help="NDCG depth (default 10). Sensitivity analysis: also try 5 and 20.")
    ap.add_argument("--bootstrap-seed", type=int, default=_BOOTSTRAP_SEED_DEFAULT,
                    help="Base bootstrap seed (default 20260528). Sensitivity MC replicate: also try 20260529, 20260530.")
    ap.add_argument("--cache-dir", default=None,
                    help="Directory holding the per-system score JSONs (default: authors' compute layout). "
                         "Override to reproduce on your own data; see SCHEMA.md for the expected JSON format.")
    ap.add_argument("--qrels", default=None, help="Override qrels path for --bench.")
    ap.add_argument("--gold", default=None, help="Override query gold-charge source for --bench.")
    ap.add_argument("--lexicon", default=None,
                    help="Charge occlusion whitelist JSON (provenance/audit echo only; optional - "
                         "scoring consumes the PRE-OCCLUDED score JSONs, not the lexicon).")
    args = ap.parse_args()
    if args.out is None:
        args.out = {"v2": OUT_PATH_V2, "v1": OUT_PATH_V1, "cail2022": OUT_PATH_CAIL}[args.bench]

    NDCG_K = args.ndcg_k
    BOOTSTRAP_SEED = args.bootstrap_seed
    if args.cache_dir:
        CACHE_DIR = args.cache_dir.rstrip("/")

    SCRIPT_PATH = os.path.realpath(__file__)
    SCRIPT_SHA = sha256_file(SCRIPT_PATH)
    print(f"script: {SCRIPT_PATH}")
    print(f"script_sha256: {SCRIPT_SHA}")
    print(f"bench: {args.bench}")
    print(f"ndcg_k: {NDCG_K}  bootstrap_seed: {BOOTSTRAP_SEED}")

    # Occlusion lexicon: AUDIT ECHO only. This script consumes PRE-OCCLUDED score
    # JSONs, so the lexicon is recorded for provenance, not used to mask text here.
    # Optional at run time (released alongside the scripts as charge_whitelist.json).
    lexicon_path = args.lexicon or OCC_LEXICON_REF
    if os.path.exists(lexicon_path):
        occ_lex_sha = sha256_file(lexicon_path)
        n_occ_lex = len(load_json(lexicon_path))
        print(f"occlusion lexicon: {os.path.basename(lexicon_path)} (n={n_occ_lex}, sha={occ_lex_sha[:16]})")
    else:
        occ_lex_sha, n_occ_lex = None, None
        print(f"occlusion lexicon: not found at {lexicon_path} (audit echo only; scoring uses pre-occluded JSONs)")

    # qrels (bench-aware)
    qrels: Dict[str, Dict[str, int]] = defaultdict(dict)
    qrels_path_used = args.qrels or {"v2": V2_QRELS, "v1": V1_QRELS_JSON, "cail2022": CAIL_QRELS_JSON}[args.bench]
    if args.bench == "v2":
        with open(qrels_path_used, "r", encoding="utf-8") as f:
            for line in f:
                p = line.split()
                if len(p) < 4:
                    continue
                qrels[str(p[0])][str(p[2])] = int(p[3])
        qrels = {q: dict(d) for q, d in qrels.items()}
    else:
        raw = load_json(qrels_path_used)
        qrels = {str(q): {str(d): int(g) for d, g in dd.items()} for q, dd in raw.items()}
    print(f"qrels: {len(qrels)} qids")

    # Strata: qid → primary charge (bench-aware)
    primary_charge: Dict[str, str] = {}
    gold_source_used = args.gold or {"v2": V2_ALLCTX, "v1": V1_QUERY_JSONL, "cail2022": CAIL_QUERY_JSON}[args.bench]
    if args.bench == "v2":
        for r in load_jsonl(gold_source_used):
            qid = str(r.get("id"))
            gold = charge_set(r.get("law"))
            if gold:
                primary_charge[qid] = gold[0]
    else:
        # v1 and cail2022 share the same query schema (ridx + crime list)
        for r in load_jsonl(gold_source_used):
            qid = str(r.get("ridx"))
            crime = r.get("crime", []) or []
            if isinstance(crime, str):
                crime = [crime]
            if crime:
                primary_charge[qid] = str(crime[0]).strip()

    # Load baseline + occluded scores for each system, compute per-qid NDCG
    print("\n[load + compute per-qid NDCG] ...")
    ndcg_base: Dict[str, Dict[str, float]] = {}
    ndcg_occ: Dict[str, Dict[str, float]] = {}
    sys_shas: Dict[str, Dict[str, str]] = {}
    pool_consistency = {}  # per-system per-baseline-vs-occluded
    for s in ALL_SYSTEMS:
        b_path = baseline_path(s, args.bench)
        o_path = occluded_path(s, args.bench)
        b = load_json(b_path)
        o = load_json(o_path)
        # design axis H: hard pool consistency check baseline vs occluded for this system
        b_pairs = set((q, c) for q in b["scores"] for c in b["scores"][q])
        o_pairs = set((q, c) for q in o["scores"] for c in o["scores"][q])
        b_only = b_pairs - o_pairs
        o_only = o_pairs - b_pairs
        if b_only or o_only:
            print(f"  WARN {s}: pool mismatch baseline vs occluded - b_only={len(b_only)} o_only={len(o_only)}",
                  flush=True)
            # We require baseline ⊆ occluded for unbiased Δ (occluded should cover every baseline pair).
            # If baseline has pairs missing in occluded → ndcg_occ[q] uses -inf for those candidates → ranking artifact.
            if b_only:
                raise SystemExit(f"ABORT: {s} occluded scores missing {len(b_only)} (qid, cand) pairs present in baseline. "
                                 f"Sample missing: {sorted(b_only)[:3]}")
        pool_consistency[s] = {
            "baseline_pairs": len(b_pairs),
            "occluded_pairs": len(o_pairs),
            "baseline_only": len(b_only),
            "occluded_only": len(o_only),
            "passes_b_subset_of_o": (not b_only),
        }
        ndcg_base[s] = {}
        ndcg_occ[s] = {}
        for q in b["scores"]:
            if q not in qrels:
                continue
            pool = list(b["scores"][q].keys())
            ndcg_base[s][q] = ndcg_at_k(rank_with_did_desc(pool, b["scores"][q]), qrels[q], k=NDCG_K)
            ndcg_occ[s][q] = ndcg_at_k(rank_with_did_desc(pool, o["scores"][q]), qrels[q], k=NDCG_K)
        valid_b = [v for v in ndcg_base[s].values() if not math.isnan(v)]
        valid_o = [v for v in ndcg_occ[s].values() if not math.isnan(v)]
        mb = float(np.mean(valid_b)) if valid_b else float("nan")
        mo = float(np.mean(valid_o)) if valid_o else float("nan")
        print(f"  {s:22s} baseline={mb:.4f}  occluded={mo:.4f}  Δ={mb-mo:+.4f}  ({100*(mb-mo)/mb:.1f}% drop)")
        sys_shas[s] = {"baseline": sha256_file(b_path), "occluded": sha256_file(o_path)}

    # Per-qid ΔNDCG = baseline - occluded (positive Δ means drop under occlusion)
    delta_ndcg: Dict[str, Dict[str, float]] = {}
    for s in ALL_SYSTEMS:
        delta_ndcg[s] = {}
        for q in ndcg_base[s]:
            b = ndcg_base[s][q]
            o = ndcg_occ[s].get(q, float("nan"))
            if math.isnan(b) or math.isnan(o):
                delta_ndcg[s][q] = float("nan")
            else:
                delta_ndcg[s][q] = b - o

    # Eligible qids: intersection across ALL 6 systems × qrels × primary_charge
    eligible_set = set(qrels.keys()) & set(primary_charge.keys())
    for s in ALL_SYSTEMS:
        eligible_set &= set(ndcg_base[s].keys())
        eligible_set &= set(ndcg_occ[s].keys())
    eligible = sorted(eligible_set)
    print(f"\neligible qids (∩ across {len(ALL_SYSTEMS)} systems × baseline × occluded × qrels × primary_charge): {len(eligible)}")

    # Strata
    strata: Dict[str, List[str]] = defaultdict(list)
    for q in eligible:
        c = primary_charge.get(q)
        if c is None:
            continue
        strata[c].append(q)
    strata = dict(strata)
    print(f"strata: {len(strata)} unique primary charges")

    # Per-system aggregated ΔNDCG (equal-strata macro) + cluster bootstrap CI
    print(f"\n[per-system ΔNDCG with charge-cluster bootstrap CI, B={BOOTSTRAP_B}]")
    per_sys_delta = {}
    for s in ALL_SYSTEMS:
        eq_macro = equal_strata_macro_from_dict(per_strata_mean(delta_ndcg[s], strata))
        eq_lo, eq_hi, _ = cluster_bootstrap_strata(
            delta_ndcg[s], strata, BOOTSTRAP_B, _stable_seed(s, "delta"),
            estimator=equal_strata_macro_from_list)
        # All-eligible mean (no strata)
        vals = [delta_ndcg[s][q] for q in eligible if not math.isnan(delta_ndcg[s][q])]
        all_mean = float(np.mean(vals)) if vals else float("nan")
        per_sys_delta[s] = {
            "equal_strata_macro": eq_macro,
            "ci_low": eq_lo,
            "ci_high": eq_hi,
            "all_eligible_mean": all_mean,
            "in_main_FWER_family": s in MAIN_SYSTEMS,
        }
        ci_excludes_zero = (eq_lo > 0) or (eq_hi < 0)
        print(f"  {s:22s} Δ_eq-strata = {eq_macro:+.4f}  [{eq_lo:+.4f}, {eq_hi:+.4f}]  CI excludes 0? {ci_excludes_zero}")

    # Pairwise: does system A drop SIGNIFICANTLY MORE than system B under occlusion?
    # For each pair (A, B): test (Δ_A - Δ_B), cluster bootstrap.
    print(f"\n[pairwise: ΔA - ΔB cluster bootstrap p; Holm-Bonferroni FWER over C(5,2)=10 main pairs]")
    pair_results = {}
    raw_p = {}
    for A, B in combinations(MAIN_SYSTEMS, 2):
        d, lo, hi, p = paired_diff_cluster_bootstrap(
            delta_ndcg[A], delta_ndcg[B], strata, BOOTSTRAP_B,
            _stable_seed(A, B, "cf"))
        pair_results[(A, B)] = {
            "delta_of_drops": d, "ci_low": lo, "ci_high": hi, "raw_p": p,
        }
        raw_p[(A, B)] = p
    holm = holm_bonferroni(raw_p, FWER_ALPHA)
    for pair in pair_results:
        pair_results[pair]["holm_adj_p"] = holm[pair]["adj_p"]
        pair_results[pair]["significant"] = holm[pair]["significant"]

    # KELLER vs each main (NOT in FWER family - upper bound)
    keller_pairs = {}
    for B in MAIN_SYSTEMS:
        d, lo, hi, p = paired_diff_cluster_bootstrap(
            delta_ndcg["KELLER"], delta_ndcg[B], strata, BOOTSTRAP_B,
            _stable_seed("KELLER", B, "cf"))
        keller_pairs[("KELLER", B)] = {
            "delta_of_drops": d, "ci_low": lo, "ci_high": hi, "raw_p": p,
            "note": "NOT in FWER family; KELLER upper-bound only.",
        }

    # Top-3 rank reversal: baseline vs occluded NDCG
    rank_base = sorted(MAIN_SYSTEMS,
                       key=lambda s: -float(np.mean([v for v in ndcg_base[s].values() if not math.isnan(v)])))
    rank_occ = sorted(MAIN_SYSTEMS,
                      key=lambda s: -float(np.mean([v for v in ndcg_occ[s].values() if not math.isnan(v)])))
    top3_base = rank_base[:3]
    top3_occ = rank_occ[:3]
    rank_reversal_top3 = (top3_base != top3_occ)

    # Decision gate - counterfactual ANALOG of the locked protocol (not literally the
    # stratified-NDCG significance test). design axis E: rename accordingly.
    gate_a_any_sig_diff_in_drops = any(pr["significant"] for pr in pair_results.values())
    gate_b_rank_reversal = rank_reversal_top3
    cf_analog_triggers = gate_a_any_sig_diff_in_drops or gate_b_rank_reversal
    decision = ("Charge-name occlusion: a main-family trigger fired on this benchmark. It is exploratory "
                "and depth-specific; see paper Section 5.5. KELLER is reported separately as an external diagnostic."
                if cf_analog_triggers
                else "Charge-name occlusion: no main-family trigger on this benchmark (null). KELLER is "
                "reported separately as an external diagnostic.")

    print(f"\n[gate]")
    print(f"  top-3 baseline:  {top3_base}")
    print(f"  top-3 occluded:  {top3_occ}")
    print(f"  rank reversal (top-3): {rank_reversal_top3}")
    sig_pairs = [p for p, pr in pair_results.items() if pr["significant"]]
    print(f"  Holm-significant differential-drop pairs (2-sided; consult sign of delta_of_drops for direction): {sig_pairs}")
    print(f"  → DECISION: {decision}")
    print(f"\n[KELLER vs main pairs - upper-bound, not in FWER]")
    for pair, pr in keller_pairs.items():
        print(f"  {pair[0]} vs {pair[1]:22s}: ΔΔ = {pr['delta_of_drops']:+.4f} [{pr['ci_low']:+.4f}, {pr['ci_high']:+.4f}]  raw_p={pr['raw_p']:.4g}")

    # Headline finding (design axis G) - surface KELLER-vs-others gap explicitly
    main_drop_range = (
        min(per_sys_delta[s]["equal_strata_macro"] for s in MAIN_SYSTEMS),
        max(per_sys_delta[s]["equal_strata_macro"] for s in MAIN_SYSTEMS),
    )
    keller_drop = per_sys_delta["KELLER"]["equal_strata_macro"]
    headline_finding = {
        "summary": (
            f"Under charge-name occlusion (258-charge whitelist, fact field masked), the five main "
            f"systems change by {main_drop_range[0]*100:+.2f} to {main_drop_range[1]*100:+.2f} percentage "
            f"points in NDCG@10. KELLER is reported separately and is NOT in the main FWER family: its "
            f"pre-cached LLM-decomposed crime-fact dictionaries encode charge as structural metadata, so "
            f"its occlusion is pipeline-internal and not directly comparable to the text-level mask. KELLER "
            f"changes by {keller_drop*100:+.2f} pp, reported as an external diagnostic only; we make no "
            f"system-level claim of charge reliance. The probe strips explicit charge names but not implicit "
            f"charge cues (statute references, characteristic fact patterns), so a drop is identification-limited."
        ),
        "main_drop_range_pp": [main_drop_range[0], main_drop_range[1]],
        "keller_drop_pp": keller_drop,
        "main_FWER_gate_triggered": cf_analog_triggers,
    }

    # Per-system occlusion semantics (design axis B)
    occlusion_semantics = {
        s: ("QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])"
            if s in MAIN_SYSTEMS
            else "KELLER pipeline-internal occlusion: charge-name masked in slot prefix AND body of "
                 "LLM-decomposed crime-fact dicts (`_both_` variant). NOT directly comparable to "
                 "text-only QD-occlusion used for the 5 main systems; reported as upper-bound analog.")
        for s in ALL_SYSTEMS
    }

    # Write output
    output = {
        "bench": args.bench,
        "n_eligible_qids": len(eligible),
        "n_strata": len(strata),
        "main_systems": MAIN_SYSTEMS,
        "upper_bound_systems": UPPER_BOUND_SYSTEMS,
        "headline_finding": headline_finding,
        "occlusion_lexicon": {
            "source": "charge_whitelist.json (PRC criminal-law charges, 258 entries)",
            "path": lexicon_path,
            "sha256": occ_lex_sha,
            "n_charges": n_occ_lex,
            "note": "Superset of train-only (89) AND gold-expanded (142) lexicons; reused from existing prior occlusion runs to avoid additional GPU re-encoding. Practical coverage equivalence verified earlier (0.0 v2-query Δ between 89 and 142 lexicons).",
        },
        "occlusion_semantics_per_system": occlusion_semantics,
        "pool_consistency_per_system": pool_consistency,
        "per_system_baseline_ndcg10": {s: float(np.mean([v for v in ndcg_base[s].values() if not math.isnan(v)]))
                                       for s in ALL_SYSTEMS},
        "per_system_occluded_ndcg10": {s: float(np.mean([v for v in ndcg_occ[s].values() if not math.isnan(v)]))
                                       for s in ALL_SYSTEMS},
        "per_system_delta_summary": per_sys_delta,
        "pairwise_main_FWER_holm_corrected": {f"{a}__VS__{b}": pr for (a, b), pr in pair_results.items()},
        "pairwise_keller_upperbound_NOT_FWER": {f"{a}__VS__{b}": pr for (a, b), pr in keller_pairs.items()},
        "rank_top3_baseline": top3_base,
        "rank_top3_occluded": top3_occ,
        "rank_reversal_top3": rank_reversal_top3,
        "decision_gate_a_significant_drop_difference": gate_a_any_sig_diff_in_drops,
        "decision_gate_b_rank_reversal": gate_b_rank_reversal,
        "decision_cf_analog_triggers": cf_analog_triggers,
        "decision_text": decision,
        "input_files_sha256": {
            "qrels_path_used": qrels_path_used,
            "qrels_sha": sha256_file(qrels_path_used),
            "gold_source_path_used": gold_source_used,
            "gold_source_sha": sha256_file(gold_source_used) if gold_source_used and os.path.exists(gold_source_used) else None,
            "occlusion_lexicon": occ_lex_sha,
            **{f"{s}_baseline": sys_shas[s]["baseline"] for s in ALL_SYSTEMS},
            **{f"{s}_occluded": sys_shas[s]["occluded"] for s in ALL_SYSTEMS},
        },
        "script_sha256": SCRIPT_SHA,
        "ndcg_k": NDCG_K,
        "bootstrap_seed": BOOTSTRAP_SEED,
        "bootstrap_B": BOOTSTRAP_B,
        "fwer_alpha": FWER_ALPHA,
        "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS C(5,2)=10 pairs only",
        "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
        "timestamp_utc": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
    }
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    with open(args.out, "w", encoding="utf-8") as f:
        json.dump(output, f, ensure_ascii=False, indent=2, default=str)
    print(f"\n→ wrote {args.out}")


if __name__ == "__main__":
    main()


==> anc/eval_cce_main.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
eval_cce_main.py
=================

Charge-stratified (CCE main) estimand evaluator.

For LeCaRDv2 test-160, compute under SHARED 160 qid × 4795 (qid, cand) pool:

  A. STANDARD NDCG@10        (all 160 qids, macro mean) - comparison baseline
  B. Charge-stratified NDCG@10
     B.1 equal-strata macro  (PRIMARY estimand; equal weight per charge stratum)
     B.2 query-weighted      (sensitivity check; equal weight per query)
  C. CHARGE-CLUSTER BOOTSTRAP CI (resample CHARGE STRATA with replacement)
  D. PAIRWISE PAIRED TEST per system pair
     D.1 standard NDCG significance test (paired Δ over qids)
     D.2 CCE-stratified significance test (paired Δ per-strata then macro)
  E. HOLM-BONFERRONI FWER over 10 main pairs (5 systems C(5,2))
  F. RANK REVERSAL CHECK: top-3 system ordering under standard vs CCE

Decision gate (charge-stratified trigger): fires if >=1 system
pair shows (a) standard-significant + (b) charge-stratified-non-significant (after Holm
FWER), OR top-3 rank reversal (under corrected significance).

KELLER reported SEPARATELY (per design axis D / Stage 3 design): 5 main systems
form the FWER family; KELLER vs each of the 5 reported as 5 additional pairs
NOT in the FWER family, labeled "upper bound on charge-independent capability".
Rationale: KELLER's pre-cached LLM-decomposed query_fact/doc_fact dicts have
charge as dict keys - counterfactual occlusion cannot fully strip charge from
KELLER's input without re-running Qwen-72B. KELLER's standard NDCG IS valid
(no occlusion needed for main estimand), but main FWER family should be the
5 systems whose counterfactual (next script) IS clean.

Multi-charge queries: primary_charge = first gold charge in
query_allcontext.law list (deterministic; alternative is fractional membership
but adds complexity without clear benefit).

Strata with n_queries < 3: included in main computation but flagged in output
("small_strata" list); they contribute equally to equal-strata macro but have
high per-strata variance.

Inputs ():
  ./score_cache/{bm25,bge_m3,sailer_zh,chinese_roberta_wwm_ext,qwen3-reranker-8b,keller_ckpt600}_lecardv2_baseline_scores.json
  ./data/LeCaRDv2/label/test_relevence.trec
  ./data/LeCaRDv2/query/query_allcontext.json

Outputs:
  ./results/cce_main_v2_results.json
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
import os
import sys
import time
from collections import defaultdict
from itertools import combinations
from typing import Dict, List, Set, Tuple

import numpy as np


# ============================================================================
# Constants
# ============================================================================

NDCG_K = 10
BOOTSTRAP_B = 10000
BOOTSTRAP_SEED = 20260528
FWER_ALPHA = 0.05

# Main systems for the FWER family (5 systems → 10 pairs)
MAIN_SYSTEMS = ["BM25", "BGE-M3", "SAILER", "RoBERTa", "Qwen3-8B-Reranker"]
UPPER_BOUND_SYSTEMS = ["KELLER"]   # reported separately, NOT in FWER family
ALL_SYSTEMS = MAIN_SYSTEMS + UPPER_BOUND_SYSTEMS

SYSTEM_PATHS_V2 = {
    "BM25":              "./score_cache/bm25_lecardv2_baseline_scores.json",
    "BGE-M3":            "./score_cache/bge_m3_lecardv2_baseline_scores.json",
    "SAILER":            "./score_cache/sailer_zh_lecardv2_baseline_scores.json",
    "RoBERTa":           "./score_cache/chinese_roberta_wwm_ext_lecardv2_baseline_scores.json",
    "Qwen3-8B-Reranker": "./score_cache/qwen3-reranker-8b_lecardv2_baseline_scores.json",
    "KELLER":            "./score_cache/keller_ckpt600_lecardv2_baseline_scores.json",
}
SYSTEM_PATHS_V1 = {
    "BM25":              "./score_cache/bm25_ajjbqk_scores.json",
    "BGE-M3":            "./score_cache/bge_m3_ajjbqk_scores.json",
    "SAILER":            "./score_cache/sailer_zh_ajjbqk_scores.json",
    "RoBERTa":           "./score_cache/chinese_roberta_wwm_ext_ajjbqk_scores.json",
    "Qwen3-8B-Reranker": "./score_cache/qwen3-reranker-8b_ajjbqk_scores.json",
    "KELLER":            "./score_cache/keller_ckpt600_ajjbqk_scores.json",
}
SYSTEM_PATHS_CAIL = {
    "BM25":              "./score_cache/bm25_cail2022_raw_scores.json",
    "BGE-M3":            "./score_cache/bge_m3_cail2022_raw_scores.json",
    "SAILER":            "./score_cache/sailer_zh_cail2022_raw_scores.json",
    "RoBERTa":           "./score_cache/chinese_roberta_wwm_ext_cail2022_raw_scores.json",
    "Qwen3-8B-Reranker": "./score_cache/qwen3-reranker-8b_cail2022_raw_scores.json",
    "KELLER":            "./score_cache/keller_ckpt600_cail2022_baseline_scores.json",
}
V2_QRELS = "./data/LeCaRDv2/label/test_relevence.trec"
V2_ALLCTX = "./data/LeCaRDv2/query/query_allcontext.json"
V1_QRELS_JSON = "./data/LeCaRD/data/label/label_top30_dict.json"
V1_QUERY_JSONL = "./data/LeCaRD/data/query/query.json"
CAIL_QRELS_JSON = "./data/CAIL2022/stage2/label_onlystage2_40.json"
CAIL_QUERY_JSON = "./data/CAIL2022/stage2/query_stage2_valid_onlystage2_40.json"

OUT_PATH_V2 = "./results/cce_main_v2_results.json"
OUT_PATH_V1 = "./results/cce_main_v1_results.json"
OUT_PATH_CAIL = "./results/cce_main_cail2022_results.json"


# ============================================================================
# Helpers
# ============================================================================


def sha256_file(p: str) -> str:
    h = hashlib.sha256()
    with open(p, "rb") as f:
        while True:
            b = f.read(65536)
            if not b:
                break
            h.update(b)
    return h.hexdigest()


def _stable_seed(*args) -> int:
    """Deterministic seed from args (avoids non-reproducible Python hash()).

    The literal salt strings passed in (e.g. "fixc", "std", "cf") are frozen RNG
    identifiers that fix the released bootstrap CIs; they are internal seed labels,
    not result labels, and must not be renamed.
    """
    s = "_".join(str(a) for a in args).encode("utf-8")
    h = hashlib.md5(s).hexdigest()
    return BOOTSTRAP_SEED + int(h[:8], 16)


def load_json(p: str):
    with open(p, "r", encoding="utf-8") as f:
        return json.load(f)


def load_jsonl(p: str):
    out = []
    with open(p, "r", encoding="utf-8") as f:
        txt = f.read()
    try:
        return json.loads(txt)
    except json.JSONDecodeError:
        for l in txt.split("\n"):
            l = l.strip()
            if l:
                out.append(json.loads(l))
        return out


def charge_set(raw) -> List[str]:
    """Return charges as a list (preserving order) so we can take 'first' as primary."""
    if raw is None:
        return []
    if isinstance(raw, list):
        return [str(s).strip() for s in raw if isinstance(s, str) and s.strip()]
    if isinstance(raw, str):
        s = raw.strip()
        if s.startswith("[") and s.endswith("]"):
            try:
                import ast
                parsed = ast.literal_eval(s)
                if isinstance(parsed, list):
                    return [str(x).strip() for x in parsed if isinstance(x, str) and x.strip()]
            except Exception:
                pass
        if s:
            return [s]
    return []


# ============================================================================
# NDCG (KELLER convention: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break)
# ============================================================================


def gain(rel: int) -> float:
    return (2 ** (rel - 1)) if rel >= 1 else 0.0


def ndcg_at_k_for_ranking(ranked_docs: List[str], rels: Dict[str, int],
                          k: int = NDCG_K) -> float:
    dcg = 0.0
    for i, doc in enumerate(ranked_docs[:k]):
        r = rels.get(doc, 0)
        dcg += gain(r) / math.log2(i + 2)
    ideal = sorted([rels.get(doc, 0) for doc in ranked_docs], reverse=True)
    idcg = 0.0
    for i, r in enumerate(ideal[:k]):
        idcg += gain(r) / math.log2(i + 2)
    if idcg == 0:
        return float("nan")  # undefined NDCG (no positive in pool) - design axis H
    return dcg / idcg


def rank_with_did_desc(cand_ids: List[str], scores: Dict[str, float]) -> List[str]:
    """Sort by score desc, did desc (KELLER convention)."""
    decorated = []
    for c in cand_ids:
        s = float(scores.get(c, float("-inf")))
        try:
            did = int(c)
        except Exception:
            did = -1
        decorated.append((s, did, c))
    decorated.sort(key=lambda t: (-t[0], -t[1]))
    return [t[2] for t in decorated]


# ============================================================================
# Load all data
# ============================================================================


def load_all_data(bench: str):
    """bench ∈ {'v1', 'v2', 'cail2022'}"""
    print(f"[load] bench={bench} systems + qrels + strata...", flush=True)
    if bench == "v2":
        sys_paths = SYSTEM_PATHS_V2
        qrels_path = V2_QRELS
        qrels_is_trec = True
    elif bench == "v1":
        sys_paths = SYSTEM_PATHS_V1
        qrels_path = V1_QRELS_JSON
        qrels_is_trec = False
    elif bench == "cail2022":
        sys_paths = SYSTEM_PATHS_CAIL
        qrels_path = CAIL_QRELS_JSON
        qrels_is_trec = False
    else:
        raise ValueError(f"unknown bench: {bench}")

    sys_scores: Dict[str, Dict[str, Dict[str, float]]] = {}
    sys_shas: Dict[str, str] = {}
    for s, p in sys_paths.items():
        d = load_json(p)
        sys_scores[s] = d["scores"]
        sys_shas[s] = sha256_file(p)
        print(f"  {s:20s} qids={len(d['scores'])}", flush=True)

    # qrels
    qrels: Dict[str, Dict[str, int]] = defaultdict(dict)
    if qrels_is_trec:
        with open(qrels_path, "r", encoding="utf-8") as f:
            for line in f:
                p = line.split()
                if len(p) < 4:
                    continue
                qrels[str(p[0])][str(p[2])] = int(p[3])
        qrels = {q: dict(d) for q, d in qrels.items()}
    else:
        # v1 qrels: JSON dict {qid: {did: grade}}
        raw = load_json(qrels_path)
        qrels = {str(q): {str(d): int(g) for d, g in dd.items()} for q, dd in raw.items()}
    qrels_sha = sha256_file(qrels_path)
    print(f"  qrels  qids={len(qrels)} sha={qrels_sha[:16]}...", flush=True)

    # strata: qid → primary charge (first gold label)
    primary_charge: Dict[str, str] = {}
    all_q_gold: Dict[str, List[str]] = {}
    if bench == "v2":
        for r in load_jsonl(V2_ALLCTX):
            qid = str(r.get("id"))
            gold = charge_set(r.get("law"))
            all_q_gold[qid] = gold
            if gold:
                primary_charge[qid] = gold[0]
        gold_source_path = V2_ALLCTX
    elif bench == "v1":
        # v1: gold from query.json `crime` field
        for r in load_jsonl(V1_QUERY_JSONL):
            qid = str(r.get("ridx"))
            crime = r.get("crime", []) or []
            if isinstance(crime, str):
                crime = [crime]
            gold = [str(c).strip() for c in crime if isinstance(c, str) and str(c).strip()]
            all_q_gold[qid] = gold
            if gold:
                primary_charge[qid] = gold[0]
        gold_source_path = V1_QUERY_JSONL
    elif bench == "cail2022":
        # CAIL2022: gold from query.json `crime` field, qid = ridx (same shape as v1)
        for r in load_jsonl(CAIL_QUERY_JSON):
            qid = str(r.get("ridx"))
            crime = r.get("crime", []) or []
            if isinstance(crime, str):
                crime = [crime]
            gold = [str(c).strip() for c in crime if isinstance(c, str) and str(c).strip()]
            all_q_gold[qid] = gold
            if gold:
                primary_charge[qid] = gold[0]
        gold_source_path = CAIL_QUERY_JSON
    gold_source_sha = sha256_file(gold_source_path)
    print(f"  query gold qids={len(all_q_gold)} (with primary charge={len(primary_charge)}) sha={gold_source_sha[:16]}...", flush=True)

    # Pool consistency: compute eligible qid intersection across all 6 systems
    eligible_qids = set(sys_scores["BM25"].keys())
    for s in ALL_SYSTEMS[1:]:
        eligible_qids &= set(sys_scores[s].keys())
    n_dropped_qids = {s: len(set(sys_scores[s].keys()) - eligible_qids) for s in ALL_SYSTEMS}
    print(f"  eligible qids (∩ across {len(ALL_SYSTEMS)} systems): {len(eligible_qids)} "
          f"(dropped per system: {n_dropped_qids})", flush=True)

    # Within eligible qids, enforce (qid, cand) pair consistency
    def _pairs_for(s):
        return set((q, c) for q in eligible_qids if q in sys_scores[s] for c in sys_scores[s][q])
    ref_pairs = _pairs_for("BM25")
    for s in ALL_SYSTEMS[1:]:
        pairs = _pairs_for(s)
        if pairs != ref_pairs:
            miss = ref_pairs - pairs
            extra = pairs - ref_pairs
            raise SystemExit(f"POOL MISMATCH within eligible_qids: {s} differs from BM25; "
                             f"missing={len(miss)} extra={len(extra)}")
    print(f"  pool consistency within eligible: ALL {len(ALL_SYSTEMS)} systems share {len(ref_pairs)} (qid, cand) pairs ✓", flush=True)
    # Restrict sys_scores + qrels + primary_charge to eligible qids
    sys_scores = {s: {q: sys_scores[s][q] for q in eligible_qids} for s in ALL_SYSTEMS}
    qrels = {q: qrels[q] for q in eligible_qids if q in qrels}
    primary_charge = {q: primary_charge[q] for q in eligible_qids if q in primary_charge}

    return {
        "bench": bench,
        "sys_scores": sys_scores,
        "sys_shas": sys_shas,
        "qrels": qrels,
        "qrels_sha": qrels_sha,
        "primary_charge": primary_charge,
        "all_q_gold": all_q_gold,
        "gold_source_path": gold_source_path,
        "gold_source_sha": gold_source_sha,
    }


# ============================================================================
# Per-query NDCG per system
# ============================================================================


def compute_per_qid_ndcg(data: Dict) -> Dict[str, Dict[str, float]]:
    """Returns per_qid[sys][qid] = NDCG@10."""
    print("\n[compute] per-qid NDCG@10 ...", flush=True)
    per_qid: Dict[str, Dict[str, float]] = {s: {} for s in ALL_SYSTEMS}
    bm = data["sys_scores"]["BM25"]
    qrels = data["qrels"]
    eligible = sorted(set(bm.keys()) & set(qrels.keys()))
    for s in ALL_SYSTEMS:
        ss = data["sys_scores"][s]
        for q in eligible:
            pool = list(bm[q].keys())  # same pool for all systems
            scores = {c: float(ss[q].get(c, float("-inf"))) for c in pool}
            ranked = rank_with_did_desc(pool, scores)
            per_qid[s][q] = ndcg_at_k_for_ranking(ranked, qrels[q], NDCG_K)
        valid = [v for v in per_qid[s].values() if not math.isnan(v)]
        print(f"  {s:20s} mean NDCG@10 = {(sum(valid)/len(valid) if valid else float('nan')):.4f} (n={len(valid)})",
              flush=True)
    return per_qid, eligible


# ============================================================================
# Stratified estimands
# ============================================================================


def build_strata(eligible: List[str], primary_charge: Dict[str, str]) -> Dict[str, List[str]]:
    """qid → primary charge; return {charge: [qid, ...]}, skipping qids w/o charge."""
    strata: Dict[str, List[str]] = defaultdict(list)
    for q in eligible:
        c = primary_charge.get(q)
        if c is None:
            continue  # qid with no gold charge - excluded from stratified eval
        strata[c].append(q)
    return dict(strata)


def per_strata_mean(per_qid_sys: Dict[str, float], strata: Dict[str, List[str]]
                    ) -> Dict[str, float]:
    """Per-stratum mean NDCG (nan-safe). Returns {charge: mean_ndcg}.
    Strata where all qids are nan → nan (excluded from later aggregation)."""
    out = {}
    for c, qids in strata.items():
        vals = [per_qid_sys[q] for q in qids if q in per_qid_sys and not math.isnan(per_qid_sys[q])]
        if vals:
            out[c] = float(np.mean(vals))
    return out


def equal_strata_macro_from_dict(strata_means: Dict[str, float]) -> float:
    """Equal weight per charge stratum (design axis A: primary estimand).
    Use for point estimate (unique strata, no duplicates)."""
    vals = [v for v in strata_means.values() if not math.isnan(v)]
    return float(np.mean(vals)) if vals else float("nan")


def equal_strata_macro_from_list(values_list: List[float]) -> float:
    """Same as _from_dict but accepts a list with duplicates preserved
    (for cluster bootstrap which samples with replacement). NaN-safe."""
    vals = [v for v in values_list if not math.isnan(v)]
    return float(np.mean(vals)) if vals else float("nan")


def query_weighted_mean(per_qid_sys: Dict[str, float], strata: Dict[str, List[str]]) -> float:
    """Equal weight per query, excluding qids without primary charge."""
    qids_in_strata = set(q for qs in strata.values() for q in qs)
    vals = [per_qid_sys[q] for q in qids_in_strata
            if q in per_qid_sys and not math.isnan(per_qid_sys[q])]
    return float(np.mean(vals)) if vals else float("nan")


# ============================================================================
# Cluster bootstrap (resample charge clusters)
# ============================================================================


def cluster_bootstrap_strata(per_qid_sys: Dict[str, float],
                             strata: Dict[str, List[str]],
                             B: int, seed: int,
                             estimator) -> Tuple[float, float, np.ndarray]:
    """Cluster bootstrap (Cameron & Miller 2015): resample G clusters with
    replacement, PRESERVING multiplicity (duplicate clusters count multiple
    times). Estimator operates on a LIST (not dict) so duplicates are kept.

    estimator: callable(values_list: List[float]) → scalar.
    Returns (ci_low, ci_high, bootstrap_distribution_nan_filtered).
    """
    charges = sorted(strata.keys())
    n = len(charges)
    if n == 0:
        return (float("nan"), float("nan"), np.array([]))
    per_strata = per_strata_mean(per_qid_sys, strata)  # may omit fully-NaN strata
    rng = np.random.default_rng(seed)
    dist = np.empty(B, dtype=np.float64)
    for b in range(B):
        idx = rng.integers(0, n, size=n)
        # Preserve multiplicity: list comprehension, NOT dict
        sampled_values = [per_strata[charges[i]] for i in idx if charges[i] in per_strata]
        dist[b] = estimator(sampled_values)
    valid = dist[~np.isnan(dist)]
    if len(valid) == 0:
        return (float("nan"), float("nan"), dist)
    lo = float(np.quantile(valid, 0.025))
    hi = float(np.quantile(valid, 0.975))
    return lo, hi, dist


def paired_test_cluster_bootstrap(per_qid_A: Dict[str, float],
                                  per_qid_B: Dict[str, float],
                                  strata: Dict[str, List[str]],
                                  B: int, seed: int,
                                  estimand: str
                                  ) -> Tuple[float, float, float, float]:
    """Cluster bootstrap paired test (Cameron & Miller 2015): resample
    charge clusters with replacement, PRESERVING multiplicity (duplicate
    clusters contribute duplicate qid rows or duplicate strata-mean terms).

    estimand: 'equal_strata' (mean over sampled cluster means) or
              'query_weighted' (mean over all qids in sampled clusters,
              with repeated clusters contributing their qids multiple times).

    Returns (point_diff, ci_low, ci_high, two_sided_p).

    p-value uses +1/(B+1) smoothing to avoid p=0 (cluster-bootstrap convention).
    """
    charges = sorted(strata.keys())
    n = len(charges)
    if n == 0:
        return (float("nan"), float("nan"), float("nan"), float("nan"))

    per_strata_A = per_strata_mean(per_qid_A, strata)
    per_strata_B = per_strata_mean(per_qid_B, strata)

    def eq_from_lists(a_list, b_list):
        """Equal-strata macro: mean of per-strata diffs, preserving multiplicity."""
        if not a_list or not b_list:
            return float("nan")
        # a_list and b_list are aligned: same sampled cluster sequence
        diffs_per = [(a - b) for a, b in zip(a_list, b_list)]
        return float(np.mean(diffs_per)) if diffs_per else float("nan")

    def qw_from_qids(qids_A_repeated, qids_B_repeated):
        """Query-weighted: mean of per-qid values over the multiset of qids
        from sampled clusters (with multiplicity)."""
        a = [per_qid_A[q] for q in qids_A_repeated
             if q in per_qid_A and not math.isnan(per_qid_A[q])
             and q in per_qid_B and not math.isnan(per_qid_B[q])]
        b = [per_qid_B[q] for q in qids_B_repeated
             if q in per_qid_A and not math.isnan(per_qid_A[q])
             and q in per_qid_B and not math.isnan(per_qid_B[q])]
        if not a or not b:
            return float("nan")
        return float(np.mean(a)) - float(np.mean(b))

    # Point estimate: unweighted observed cluster sequence
    sampled_obs = charges
    if estimand == "equal_strata":
        a_obs = [per_strata_A[c] for c in sampled_obs if c in per_strata_A and c in per_strata_B]
        b_obs = [per_strata_B[c] for c in sampled_obs if c in per_strata_A and c in per_strata_B]
        point = eq_from_lists(a_obs, b_obs)
    elif estimand == "query_weighted":
        all_qids = [q for c in sampled_obs for q in strata[c]]
        point = qw_from_qids(all_qids, all_qids)
    else:
        raise ValueError(estimand)

    rng = np.random.default_rng(seed)
    diffs = np.empty(B, dtype=np.float64)
    for b in range(B):
        idx = rng.integers(0, n, size=n)
        sampled = [charges[i] for i in idx]  # preserves multiplicity
        if estimand == "equal_strata":
            a_list = [per_strata_A[c] for c in sampled if c in per_strata_A and c in per_strata_B]
            b_list = [per_strata_B[c] for c in sampled if c in per_strata_A and c in per_strata_B]
            diffs[b] = eq_from_lists(a_list, b_list)
        else:
            # qw: each sampled cluster contributes ALL its qids (so duplicate
            # cluster sample → its qids appear twice)
            qids_rep = [q for c in sampled for q in strata[c]]
            diffs[b] = qw_from_qids(qids_rep, qids_rep)

    valid = diffs[~np.isnan(diffs)]
    if len(valid) == 0:
        return (point, float("nan"), float("nan"), float("nan"))
    ci_lo = float(np.quantile(valid, 0.025))
    ci_hi = float(np.quantile(valid, 0.975))
    # 2-sided p with +1/(B+1) smoothing (avoids p=0, conservative)
    B_eff = len(valid)
    p_pos = (float((valid >= 0).sum()) + 1) / (B_eff + 1)
    p_neg = (float((valid <= 0).sum()) + 1) / (B_eff + 1)
    pval = min(2 * min(p_pos, p_neg), 1.0)
    return point, ci_lo, ci_hi, pval


def holm_bonferroni(pvalues: Dict[Tuple[str, str], float], alpha: float = FWER_ALPHA
                    ) -> Dict[Tuple[str, str], Dict]:
    """Holm-Bonferroni step-down FWER correction with monotonic-max enforcement.

    adj_p[i] = max(adj_p[i-1], raw_p[i] * (K - i))  for i sorted by raw_p ascending,
    capped at 1.0. Significant iff adj_p < alpha.

    The running max ensures adjusted p-values are non-decreasing along the
    sorted sequence (per Holm 1979 step-down rule); otherwise a higher-rank
    test could be deemed significant while a lower-rank (smaller raw_p) one
    is not, violating coherence.
    """
    pairs_sorted = sorted(pvalues.items(), key=lambda kv: kv[1])
    K = len(pairs_sorted)
    out = {}
    running_max = 0.0
    for i, (pair, raw_p) in enumerate(pairs_sorted):
        factor = K - i
        adj_uncapped = raw_p * factor
        running_max = max(running_max, adj_uncapped)
        adj = min(running_max, 1.0)
        out[pair] = {"raw_p": raw_p, "adj_p": adj, "significant": adj < alpha}
    return out


# ============================================================================
# Main eval
# ============================================================================


def main():
    global NDCG_K, BOOTSTRAP_SEED  # MUST come before any reference to these in the function body
    global SYSTEM_PATHS_V2, SYSTEM_PATHS_V1, SYSTEM_PATHS_CAIL
    global V2_QRELS, V2_ALLCTX, V1_QRELS_JSON, V1_QUERY_JSONL, CAIL_QRELS_JSON, CAIL_QUERY_JSON
    _NDCG_K_DEFAULT = NDCG_K
    _BOOTSTRAP_SEED_DEFAULT = BOOTSTRAP_SEED

    ap = argparse.ArgumentParser()
    ap.add_argument("--bench", choices=["v1", "v2", "cail2022"], default="v2")
    ap.add_argument("--out", default=None,
                    help="default: cce_main_<bench>_results.json")
    ap.add_argument("--ndcg-k", type=int, default=_NDCG_K_DEFAULT,
                    help="NDCG depth (default 10). Sensitivity analysis: also try 5 and 20.")
    ap.add_argument("--bootstrap-seed", type=int, default=_BOOTSTRAP_SEED_DEFAULT,
                    help="Base bootstrap seed (default 20260528). Sensitivity MC replicate: also try 20260529, 20260530.")
    ap.add_argument("--cache-dir", default=None,
                    help="Directory holding the per-system score JSONs (default: authors' compute layout). "
                         "Override to reproduce on your own data; see SCHEMA.md for the expected JSON format.")
    ap.add_argument("--qrels", default=None, help="Override qrels path for --bench.")
    ap.add_argument("--gold", default=None, help="Override query gold-charge source for --bench.")
    args = ap.parse_args()
    if args.out is None:
        args.out = {"v2": OUT_PATH_V2, "v1": OUT_PATH_V1, "cail2022": OUT_PATH_CAIL}[args.bench]

    NDCG_K = args.ndcg_k
    BOOTSTRAP_SEED = args.bootstrap_seed
    if args.cache_dir:
        _base = args.cache_dir.rstrip("/")
        for _d in (SYSTEM_PATHS_V2, SYSTEM_PATHS_V1, SYSTEM_PATHS_CAIL):
            for _k in list(_d):
                _d[_k] = _d[_k].replace("./score_cache", _base)
    if args.qrels:
        if args.bench == "v2":
            V2_QRELS = args.qrels
        elif args.bench == "v1":
            V1_QRELS_JSON = args.qrels
        else:
            CAIL_QRELS_JSON = args.qrels
    if args.gold:
        if args.bench == "v2":
            V2_ALLCTX = args.gold
        elif args.bench == "v1":
            V1_QUERY_JSONL = args.gold
        else:
            CAIL_QUERY_JSON = args.gold

    SCRIPT_PATH = os.path.realpath(__file__)
    SCRIPT_SHA = sha256_file(SCRIPT_PATH)
    print(f"script: {SCRIPT_PATH}")
    print(f"script_sha256: {SCRIPT_SHA}")
    print(f"bench: {args.bench}")
    print(f"ndcg_k: {NDCG_K}  bootstrap_seed: {BOOTSTRAP_SEED}")

    data = load_all_data(args.bench)
    per_qid, eligible = compute_per_qid_ndcg(data)

    # Build strata
    strata = build_strata(eligible, data["primary_charge"])
    print(f"\n[strata] {len(strata)} unique primary charges across {len(eligible)} eligible qids")
    small_strata = {c: len(qs) for c, qs in strata.items() if len(qs) < 3}
    print(f"  small strata (n<3): {len(small_strata)} - flagged but included")
    strata_size_dist = sorted([len(qs) for qs in strata.values()], reverse=True)
    print(f"  strata size distribution (top 10): {strata_size_dist[:10]}")

    # Per-system CCE scores + CI
    print(f"\n[stratified] computing equal-strata macro + query-weighted + CI (B={BOOTSTRAP_B}) ...")
    stratified = {}
    standard = {}
    # Standard all-eligible mean (over ALL eligible qids, regardless of primary-charge availability)
    # Reported separately so reader sees both denominators.
    standard_all_eligible = {}
    for s in ALL_SYSTEMS:
        vals = [v for v in per_qid[s].values() if not math.isnan(v)]
        standard_all_eligible[s] = {
            "mean_ndcg10_all_eligible": float(np.mean(vals)) if vals else float("nan"),
            "n_used": len(vals),
        }

    for s in ALL_SYSTEMS:
        # Standard mean over the SUBSET of qids that belong to a primary-charge stratum
        # (matched denominator for direct comparison with the stratified estimand)
        std_qw = query_weighted_mean(per_qid[s], strata)
        std_eq = equal_strata_macro_from_dict(per_strata_mean(per_qid[s], strata))
        std_lo, std_hi, _ = cluster_bootstrap_strata(
            per_qid[s], strata, BOOTSTRAP_B, _stable_seed(s, "std"),
            estimator=equal_strata_macro_from_list)
        standard[s] = {
            "mean_qw": std_qw,
            "mean_eqstrata": std_eq,
            "ci_low_eqstrata": std_lo,
            "ci_high_eqstrata": std_hi,
        }

        # CCE: equal-strata macro (primary estimand)
        eq_macro = equal_strata_macro_from_dict(per_strata_mean(per_qid[s], strata))
        eq_lo, eq_hi, _ = cluster_bootstrap_strata(
            per_qid[s], strata, BOOTSTRAP_B, _stable_seed(s, "fixc"),
            estimator=equal_strata_macro_from_list)

        qw = query_weighted_mean(per_qid[s], strata)
        stratified[s] = {
            "equal_strata_macro": eq_macro,
            "ci_low": eq_lo, "ci_high": eq_hi,
            "query_weighted": qw,
        }
        print(f"  {s:20s} stratified(eq-strata) = {eq_macro:.4f} [{eq_lo:.4f}, {eq_hi:.4f}]  qw = {qw:.4f}")

    # Per-strata raw numbers per system (for paper appendix)
    per_strata_all: Dict[str, Dict[str, float]] = {}
    for s in ALL_SYSTEMS:
        per_strata_all[s] = per_strata_mean(per_qid[s], strata)

    # Pairwise paired tests + Holm FWER (over MAIN_SYSTEMS only, per design axis D)
    print(f"\n[pairwise] main systems C(5,2) = 10 pairs (KELLER separate)")
    pair_results = {}
    raw_p_std = {}
    raw_p_stratified = {}
    for A, B in combinations(MAIN_SYSTEMS, 2):
        # Standard NDCG paired test
        d_std, lo_s, hi_s, p_std = paired_test_cluster_bootstrap(
            per_qid[A], per_qid[B], strata, BOOTSTRAP_B,
            _stable_seed(A, B, "std"),
            estimand="query_weighted")
        # CCE paired test (equal-strata)
        d_fxc, lo_f, hi_f, p_fxc = paired_test_cluster_bootstrap(
            per_qid[A], per_qid[B], strata, BOOTSTRAP_B,
            _stable_seed(A, B, "fixc"),
            estimand="equal_strata")
        pair_results[(A, B)] = {
            "standard_delta": d_std, "standard_ci": [lo_s, hi_s], "standard_p_raw": p_std,
            "stratified_delta": d_fxc, "stratified_ci": [lo_f, hi_f], "stratified_p_raw": p_fxc,
        }
        raw_p_std[(A, B)] = p_std
        raw_p_stratified[(A, B)] = p_fxc

    holm_std = holm_bonferroni(raw_p_std, FWER_ALPHA)
    holm_stratified = holm_bonferroni(raw_p_stratified, FWER_ALPHA)
    for pair in pair_results:
        pair_results[pair]["standard_holm_adj_p"] = holm_std[pair]["adj_p"]
        pair_results[pair]["standard_significant"] = holm_std[pair]["significant"]
        pair_results[pair]["stratified_holm_adj_p"] = holm_stratified[pair]["adj_p"]
        pair_results[pair]["stratified_significant"] = holm_stratified[pair]["significant"]
        pair_results[pair]["gate_trigger_a"] = (holm_std[pair]["significant"]
                                                and not holm_stratified[pair]["significant"])

    # KELLER vs each main system (5 pairs, NOT in FWER family - upper bound)
    keller_pairs = {}
    for B in MAIN_SYSTEMS:
        d_std, lo_s, hi_s, p_std = paired_test_cluster_bootstrap(
            per_qid["KELLER"], per_qid[B], strata, BOOTSTRAP_B,
            _stable_seed("KELLER", B, "std"),
            estimand="query_weighted")
        d_fxc, lo_f, hi_f, p_fxc = paired_test_cluster_bootstrap(
            per_qid["KELLER"], per_qid[B], strata, BOOTSTRAP_B,
            _stable_seed("KELLER", B, "fixc"),
            estimand="equal_strata")
        keller_pairs[("KELLER", B)] = {
            "standard_delta": d_std, "standard_ci": [lo_s, hi_s], "standard_p_raw": p_std,
            "stratified_delta": d_fxc, "stratified_ci": [lo_f, hi_f], "stratified_p_raw": p_fxc,
            "note": "NOT in FWER family; KELLER counterfactual upper bound only.",
        }

    # Rank reversal check - the locked protocol wording: "rank reversal in top-3 systems".
    # Strict reading: compare top-3 sets/order only, not full 5-system order.
    sys_rank_std = sorted(MAIN_SYSTEMS, key=lambda s: -standard[s]["mean_qw"])
    sys_rank_fxc = sorted(MAIN_SYSTEMS, key=lambda s: -stratified[s]["equal_strata_macro"])
    top3_std = sys_rank_std[:3]
    top3_fxc = sys_rank_fxc[:3]
    rank_reversal_top3 = (top3_std != top3_fxc)  # full-list reversal NOT considered (design axis 8)

    # Decision gate
    gate_a = any(pr["gate_trigger_a"] for pr in pair_results.values())
    gate_b = rank_reversal_top3
    stratified_trigger = gate_a or gate_b

    decision = ("Charge-stratified evaluation: a trigger fired on this benchmark. It is a "
                "descriptive alert (small-strata-sensitive, not a significant flip); see paper Section 5.4."
                if stratified_trigger
                else "Charge-stratified evaluation: no trigger on this benchmark (null).")

    print(f"\n[gate] standard top-3: {top3_std}")
    print(f"       stratified top-3: {top3_fxc}")
    print(f"       rank reversal (top-3 only): {rank_reversal_top3}")
    print(f"       significance-change pairs:")
    for pair, pr in pair_results.items():
        if pr["gate_trigger_a"]:
            print(f"         {pair[0]} vs {pair[1]}: std significant ({pr['standard_holm_adj_p']:.3g}), "
                  f"stratified NOT significant ({pr['stratified_holm_adj_p']:.3g})")
    print(f"       → DECISION: {decision}")

    # Format outputs
    output = {
        "bench": data["bench"],
        "n_eligible_qids": len(eligible),
        "n_qids_in_strata": sum(len(qs) for qs in strata.values()),
        "n_strata": len(strata),
        "small_strata_n_lt_3": list(small_strata.keys()),
        "strata_size_distribution": strata_size_dist,
        "main_systems": MAIN_SYSTEMS,
        "upper_bound_systems": UPPER_BOUND_SYSTEMS,
        "stratified_estimand_primary": "equal_strata_macro",
        "stratified_estimand_sensitivity": "query_weighted",
        "per_system_standard_matched_denominator": standard,
        "per_system_standard_all_eligible": standard_all_eligible,
        "per_system_stratified": stratified,
        "per_strata_per_system": per_strata_all,
        "pairwise_main_FWER": {f"{a}__VS__{b}": pr for (a, b), pr in pair_results.items()},
        "pairwise_keller_upperbound_NOT_FWER": {f"{a}__VS__{b}": pr for (a, b), pr in keller_pairs.items()},
        "rank_top3_standard": top3_std,
        "rank_top3_stratified": top3_fxc,
        "rank_reversal_top3": rank_reversal_top3,
        "decision_gate_a_significance_change": gate_a,
        "decision_gate_b_rank_reversal": gate_b,
        "decision_stratified_trigger": stratified_trigger,
        "decision_text": decision,
        "input_files_sha256": {
            "qrels": data["qrels_sha"],
            "gold_source": data["gold_source_sha"],
            "gold_source_path": data["gold_source_path"],
            **{f"system_{s}": data["sys_shas"][s] for s in ALL_SYSTEMS},
        },
        "script_sha256": SCRIPT_SHA,
        "ndcg_k": NDCG_K,
        "bootstrap_seed": BOOTSTRAP_SEED,
        "bootstrap_B": BOOTSTRAP_B,
        "fwer_alpha": FWER_ALPHA,
        "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS pairs only (10 pairs)",
        "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
        "timestamp_utc": time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime()),
    }
    os.makedirs(os.path.dirname(args.out), exist_ok=True)
    with open(args.out, "w", encoding="utf-8") as f:
        json.dump(output, f, ensure_ascii=False, indent=2, default=str)
    print(f"\n→ wrote {args.out}")


if __name__ == "__main__":
    main()


==> anc/results/cce_carrf_perquery_deltas.json <==
{
 "seed": 20260610,
 "boot": 10000,
 "semantics_headline": "filter",
 "qids": [
  "5",
  "10",
  "15",
  "20",
  "25",
  "30",
  "35",
  "40",
  "45",
  "50",
  "55",
  "60",
  "65",
  "70",
  "75",
  "80",
  "85",
  "90",
  "95",
  "100",
  "105",
  "110",
  "115",
  "120",
  "125",
  "130",
  "135",
  "140",
  "145",
  "150",
  "155",
  "160",
  "165",
  "170",
  "175",
  "180",
  "185",
  "190",
  "195",
  "200",
  "205",
  "210",
  "215",
  "220",
  "225",
  "230",
  "235",
  "240",
  "245",
  "250",
  "255",
  "260",
  "265",
  "270",
  "275",
  "280",
  "285",
  "290",
  "295",
  "300",
  "305",
  "310",
  "315",
  "320",
  "325",
  "330",
  "335",
  "340",
  "345",
  "350",
  "355",
  "360",
  "365",
  "370",
  "375",
  "380",
  "385",
  "390",
  "395",
  "400",
  "405",
  "410",
  "415",
  "425",
  "430",
  "435",
  "440",
  "445",
  "450",
  "455",
  "460",
  "465",
  "470",
  "475",
  "480",
  "485",
  "490",
  "495",
  "500",
  "505",
  "510",
  "515",
  "520",
  "525",
  "530",
  "535",
  "540",
  "545",
  "550",
  "555",
  "560",
  "565",
  "570",
  "575",
  "580",
  "585",
  "590",
  "595",
  "600",
  "605",
  "610",
  "615",
  "620",
  "625",
  "630",
  "635",
  "640",
  "645",
  "650",
  "655",
  "660",
  "665",
  "670",
  "675",
  "680",
  "685",
  "690",
  "695",
  "700",
  "705",
  "710",
  "715",
  "720",
  "725",
  "730",
  "735",
  "740",
  "745",
  "750",
  "755",
  "760",
  "765",
  "770",
  "775",
  "780",
  "785",
  "790",
  "795",
  "800"
 ],
 "base_wrrf2": [
  0.6190476190476191,
  0.0,
  0.8666666666666667,
  0.037037037037037035,
  0.9523809523809523,
  0.2962962962962963,
  0.6666666666666666,
  0.18181818181818182,
  0.4166666666666667,
  0.6,
  0.5333333333333333,
  0.6,
  0.5,
  0.3333333333333333,
  0.8,
  0.4827586206896552,
  0.15,
  0.8571428571428571,
  0.8333333333333334,
  0.5,
  0.5357142857142857,
  0.4,
  0.28,
  0.8275862068965517,
  1.0,
  0.6923076923076923,
  0.625,
  0.6666666666666666,
  0.34615384615384615,
  0.6521739130434783,
  0.26666666666666666,
  0.3103448275862069,
  0.9666666666666667,
  0.24,
  0.17391304347826086,
  0.7,
  0.7222222222222222,
  0.7307692307692307,
  0.5,
  0.8666666666666667,
  0.8333333333333334,
  0.5,
  0.8333333333333334,
  0.1111111111111111,
  0.2222222222222222,
  0.75,
  0.4482758620689655,
  0.9666666666666667,
  0.6333333333333333,
  0.5517241379310345,
  0.8076923076923077,
  0.8620689655172413,
  0.4666666666666667,
  0.6,
  0.375,
  0.32142857142857145,
  0.7,
  0.7,
  0.7,
  0.23076923076923078,
  0.5,
  0.4482758620689655,
  0.36666666666666664,
  0.3448275862068966,
  0.0,
  0.43333333333333335,
  0.8666666666666667,
  0.6206896551724138,
  0.6333333333333333,
  0.23076923076923078,
  0.8333333333333334,
  0.1724137931034483,
  0.0,
  0.6896551724137931,
  0.6153846153846154,
  0.8620689655172413,
  0.6333333333333333,
  0.9666666666666667,
  0.8148148148148148,
  0.7241379310344828,
  0.8666666666666667,
  0.7407407407407407,
  0.8928571428571429,
  0.75,
  0.2413793103448276,
  0.6333333333333333,
  0.3,
  0.7777777777777778,
  0.8,
  0.23809523809523808,
  0.4090909090909091,
  0.25,
  0.058823529411764705,
  0.2,
  0.9285714285714286,
  0.9333333333333333,
  0.7241379310344828,
  0.20833333333333334,
  0.5517241379310345,
  0.6896551724137931,
  0.8666666666666667,
  0.6551724137931034,
  0.8666666666666667,
  0.8333333333333334,
  1.0,
  0.23809523809523808,
  0.4230769230769231,
  0.4642857142857143,
  0.5666666666666667,
  0.9333333333333333,
  0.5,
  0.8076923076923077,
  0.5,
  0.9666666666666667,
  0.14285714285714285,
  0.5357142857142857,
  0.7666666666666667,
  0.2413793103448276,
  0.4444444444444444,
  0.8275862068965517,
  0.5333333333333333,
  0.5555555555555556,
  0.3793103448275862,
  0.7333333333333333,
  0.14285714285714285,
  0.5357142857142857,
  0.75,
  0.4,
  0.9285714285714286,
  0.5294117647058824,
  0.6,
  0.8333333333333334,
  0.45,
  0.3333333333333333,
  0.24,
  0.5172413793103449,
  0.5357142857142857,
  0.6153846153846154,
  0.2222222222222222,
  0.22727272727272727,
  0.8333333333333334,
  0.5652173913043478,
  0.6,
  0.7142857142857143,
  0.3076923076923077,
  0.42857142857142855,
  0.6956521739130435,
  0.0,
  0.5862068965517241,
  0.8333333333333334,
  0.25,
  0.9,
  0.17857142857142858,
  0.6428571428571429,
  0.9285714285714286,
  0.6071428571428571,
  0.9333333333333333,
  0.7666666666666667,
  0.35714285714285715
 ],
 "fusedvote_filter": [
  0.6666666666666666,
  0.0,
  0.8666666666666667,
  0.07407407407407407,
  0.9523809523809523,
  0.4444444444444444,
  0.6666666666666666,
  0.36363636363636365,
  0.25,
  0.6333333333333333,
  0.5333333333333333,
  0.6333333333333333,
  0.4642857142857143,
  0.5,
  0.7,
  0.5172413793103449,
  0.25,
  0.9642857142857143,
  0.9583333333333334,
  0.4642857142857143,
  0.5714285714285714,
  0.5,
  0.2,
  0.896551724137931,
  1.0,
  0.7307692307692307,
  0.375,
  0.6666666666666666,
  0.34615384615384615,
  0.782608695652174,
  0.26666666666666666,
  0.3448275862068966,
  0.9666666666666667,
  0.32,
  0.13043478260869565,
  0.7666666666666667,
  0.7777777777777778,
  0.8076923076923077,
  0.5666666666666667,
  0.8666666666666667,
  0.9,
  0.5666666666666667,
  0.8,
  0.2777777777777778,
  0.2222222222222222,
  0.75,
  0.4827586206896552,
  1.0,
  0.7333333333333333,
  0.5172413793103449,
  0.8076923076923077,
  0.8620689655172413,
  0.43333333333333335,
  0.6,
  0.3333333333333333,
  0.32142857142857145,
  0.7666666666666667,
  0.8,
  0.8,
  0.3076923076923077,
  0.25,
  0.41379310344827586,
  0.36666666666666664,
  0.3793103448275862,
  0.0,
  0.4666666666666667,
  0.9,
  0.6551724137931034,
  0.6,
  0.34615384615384615,
  0.8333333333333334,
  0.13793103448275862,
  0.0,
  0.7931034482758621,
  0.4230769230769231,
  0.896551724137931,
  0.6333333333333333,
  0.9666666666666667,
  0.8888888888888888,
  0.6551724137931034,
  0.8666666666666667,
  0.7777777777777778,
  0.8928571428571429,
  0.7857142857142857,
  0.2413793103448276,
  0.6666666666666666,
  0.45,
  0.8333333333333334,
  0.9,
  0.14285714285714285,
  0.5,
  0.25,
  0.058823529411764705,
  0.2,
  0.8928571428571429,
  0.9666666666666667,
  0.896551724137931,
  0.041666666666666664,
  0.6551724137931034,
  0.7241379310344828,
  0.9,
  0.6551724137931034,
  0.8666666666666667,
  0.8333333333333334,
  1.0,
  0.23809523809523808,
  0.6538461538461539,
  0.5,
  0.6,
  0.9666666666666667,
  0.375,
  0.7692307692307693,
  0.4642857142857143,
  1.0,
  0.14285714285714285,
  0.4642857142857143,
  0.8333333333333334,
  0.41379310344827586,
  0.4444444444444444,
  0.8275862068965517,
  0.5333333333333333,
  0.3333333333333333,
  0.5517241379310345,
  0.7333333333333333,
  0.14285714285714285,
  0.5714285714285714,
  0.75,
  0.5333333333333333,
  0.9285714285714286,
  0.4117647058823529,
  0.8,
  0.8666666666666667,
  0.45,
  0.3333333333333333,
  0.24,
  0.6206896551724138,
  0.6428571428571429,
  0.6538461538461539,
  0.3888888888888889,
  0.2727272727272727,
  0.8333333333333334,
  0.782608695652174,
  0.6,
  0.8214285714285714,
  0.38461538461538464,
  0.5357142857142857,
  0.782608695652174,
  0.0,
  0.6206896551724138,
  0.8666666666666667,
  0.2,
  0.9,
  0.14285714285714285,
  0.6428571428571429,
  0.9642857142857143,
  0.7142857142857143,
  0.9666666666666667,
  0.8,
  0.35714285714285715
 ],
 "fusedvote_poolrank": [
  0.6666666666666666,
  0.0,
  0.8666666666666667,
  0.07407407407407407,
  0.9523809523809523,
  0.4444444444444444,
  0.6666666666666666,
  0.36363636363636365,
  0.25,
  0.6333333333333333,
  0.5333333333333333,
  0.6333333333333333,
  0.4642857142857143,
  0.5,
  0.7,
  0.5172413793103449,
  0.25,
  0.9642857142857143,
  0.9583333333333334,
  0.4642857142857143,
  0.5714285714285714,
  0.5,
  0.2,
  0.896551724137931,
  1.0,
  0.7307692307692307,
  0.375,
  0.6666666666666666,
  0.34615384615384615,
  0.782608695652174,
  0.26666666666666666,
  0.3448275862068966,
  0.9666666666666667,
  0.32,
  0.13043478260869565,
  0.7666666666666667,
  0.7777777777777778,
  0.8076923076923077,
  0.5666666666666667,
  0.8666666666666667,
  0.9,
  0.5666666666666667,
  0.8,
  0.2777777777777778,
  0.2222222222222222,
  0.75,
  0.4827586206896552,
  1.0,
  0.7333333333333333,
  0.5172413793103449,
  0.8076923076923077,
  0.8620689655172413,
  0.43333333333333335,
  0.6,
  0.3333333333333333,
  0.32142857142857145,
  0.7666666666666667,
  0.8,
  0.8,
  0.3076923076923077,
  0.25,
  0.41379310344827586,
  0.36666666666666664,
  0.3793103448275862,
  0.0,
  0.4666666666666667,
  0.9,
  0.6551724137931034,
  0.6,
  0.34615384615384615,
  0.8333333333333334,
  0.13793103448275862,
  0.0,
  0.7931034482758621,
  0.4230769230769231,
  0.896551724137931,
  0.6333333333333333,
  0.9666666666666667,
  0.8888888888888888,
  0.6551724137931034,
  0.8666666666666667,
  0.7777777777777778,
  0.8928571428571429,
  0.7857142857142857,
  0.2413793103448276,
  0.6666666666666666,
  0.45,
  0.8333333333333334,
  0.9,
  0.14285714285714285,
  0.5,
  0.25,
  0.058823529411764705,
  0.2,
  0.8928571428571429,
  0.9666666666666667,
  0.896551724137931,
  0.041666666666666664,
  0.6551724137931034,
  0.7241379310344828,
  0.9,
  0.6551724137931034,
  0.8666666666666667,
  0.8333333333333334,
  1.0,
  0.23809523809523808,
  0.6538461538461539,
  0.5,
  0.6,
  0.9666666666666667,
  0.375,
  0.7692307692307693,
  0.4642857142857143,
  1.0,
  0.14285714285714285,
  0.4642857142857143,
  0.8333333333333334,
  0.41379310344827586,
  0.4444444444444444,
  0.8275862068965517,
  0.5333333333333333,
  0.3333333333333333,
  0.5517241379310345,
  0.7333333333333333,
  0.14285714285714285,
  0.5714285714285714,
  0.75,
  0.5333333333333333,
  0.9285714285714286,
  0.4117647058823529,
  0.8,
  0.8666666666666667,
  0.45,
  0.3333333333333333,
  0.24,
  0.6206896551724138,
  0.6428571428571429,
  0.6538461538461539,
  0.3888888888888889,
  0.2727272727272727,
  0.8333333333333334,
  0.782608695652174,
  0.6,
  0.8214285714285714,
  0.38461538461538464,
  0.5357142857142857,
  0.782608695652174,
  0.0,
  0.6206896551724138,
  0.8666666666666667,
  0.2,
  0.9,
  0.14285714285714285,
  0.6428571428571429,
  0.9642857142857143,
  0.7142857142857143,
  0.9666666666666667,
  0.8,
  0.35714285714285715
 ],
 "union_filter": [
  0.6666666666666666,
  0.0,
  0.9333333333333333,
  0.07407407407407407,
  0.9523809523809523,
  0.4444444444444444,
  0.6666666666666666,
  0.2727272727272727,
  0.25,
  0.6333333333333333,
  0.5,
  0.6333333333333333,
  0.4642857142857143,
  0.5,
  0.7,
  0.5172413793103449,
  0.2,
  0.9642857142857143,
  0.9583333333333334,
  0.4642857142857143,
  0.5714285714285714,
  0.5,
  0.24,
  0.896551724137931,
  1.0,
  0.7307692307692307,
  0.375,
  0.6666666666666666,
  0.34615384615384615,
  0.6521739130434783,
  0.26666666666666666,
  0.3448275862068966,
  0.9666666666666667,
  0.24,
  0.08695652173913043,
  0.7666666666666667,
  0.8888888888888888,
  0.7307692307692307,
  0.5333333333333333,
  0.8666666666666667,
  0.8666666666666667,
  0.5666666666666667,
  0.8,
  0.2777777777777778,
  0.2222222222222222,
  0.75,
  0.4827586206896552,
  1.0,
  0.7333333333333333,
  0.4482758620689655,
  0.8076923076923077,
  0.8620689655172413,
  0.43333333333333335,
  0.6,
  0.2916666666666667,
  0.32142857142857145,
  0.7666666666666667,
  0.8,
  0.7666666666666667,
  0.3076923076923077,
  0.25,
  0.41379310344827586,
  0.3333333333333333,
  0.3793103448275862,
  0.0,
  0.4666666666666667,
  0.9,
  0.6551724137931034,
  0.6,
  0.2692307692307692,
  0.8333333333333334,
  0.13793103448275862,
  0.0,
  0.7931034482758621,
  0.4230769230769231,
  0.896551724137931,
  0.6333333333333333,
  0.9666666666666667,
  0.8888888888888888,
  0.7931034482758621,
  0.8666666666666667,
  0.7777777777777778,
  0.8928571428571429,
  0.7857142857142857,
  0.2413793103448276,
  0.6666666666666666,
  0.5,
  0.6666666666666666,
  0.85,
  0.14285714285714285,
  0.5,
  0.25,
  0.058823529411764705,
  0.2,
  0.8928571428571429,
  0.9666666666666667,
  0.7586206896551724,
  0.041666666666666664,
  0.6551724137931034,
  0.7241379310344828,
  0.8666666666666667,
  0.6551724137931034,
  0.8666666666666667,
  0.8333333333333334,
  1.0,
  0.14285714285714285,
  0.6538461538461539,
  0.5,
  0.6,
  0.9666666666666667,
  0.375,
  0.8076923076923077,
  0.5,
  1.0,
  0.14285714285714285,
  0.4642857142857143,
  0.7666666666666667,
  0.41379310344827586,
  0.3888888888888889,
  0.8275862068965517,
  0.4666666666666667,
  0.4444444444444444,
  0.5517241379310345,
  0.7333333333333333,
  0.14285714285714285,
  0.5714285714285714,
  0.75,
  0.5333333333333333,
  0.9285714285714286,
  0.4117647058823529,
  0.8,
  0.8333333333333334,
  0.45,
  0.4444444444444444,
  0.32,
  0.6206896551724138,
  0.6428571428571429,
  0.6538461538461539,
  0.3888888888888889,
  0.18181818181818182,
  0.8333333333333334,
  0.7391304347826086,
  0.6,
  0.8214285714285714,
  0.38461538461538464,
  0.5357142857142857,
  0.782608695652174,
  0.0,
  0.6206896551724138,
  0.8666666666666667,
  0.2,
  0.9,
  0.14285714285714285,
  0.5357142857142857,
  0.9642857142857143,
  0.7142857142857143,
  0.9666666666666667,
  0.8,
  0.35714285714285715
 ],
 "oracle_filter": [
  0.6666666666666666,
  0.0,
  0.9333333333333333,
  0.07407407407407407,
  0.9523809523809523,
  0.5185185185185185,
  0.6666666666666666,
  0.36363636363636365,
  0.75,
  0.6333333333333333,
  0.5666666666666667,
  0.6666666666666666,
  0.6071428571428571,
  0.5,
  0.7,
  0.5172413793103449,
  0.3,
  1.0,
  0.9583333333333334,
  0.6785714285714286,
  0.6785714285714286,
  0.4666666666666667,
  0.32,
  0.7931034482758621,
  1.0,
  0.6923076923076923,
  0.75,
  0.6666666666666666,
  0.34615384615384615,
  0.8260869565217391,
  0.3333333333333333,
  0.3793103448275862,
  0.9666666666666667,
  0.36,
  0.13043478260869565,
  0.7666666666666667,
  0.7777777777777778,
  0.7692307692307693,
  0.5666666666666667,
  0.8666666666666667,
  0.9333333333333333,
  0.6,
  0.8333333333333334,
  0.3333333333333333,
  0.4444444444444444,
  1.0,
  0.5517241379310345,
  0.9666666666666667,
  0.7333333333333333,
  0.5172413793103449,
  0.6923076923076923,
  0.8620689655172413,
  0.5,
  0.6666666666666666,
  0.5416666666666666,
  0.35714285714285715,
  0.8666666666666667,
  0.8333333333333334,
  0.7333333333333333,
  0.38461538461538464,
  0.625,
  0.41379310344827586,
  0.36666666666666664,
  0.3793103448275862,
  0.0,
  0.4666666666666667,
  0.8333333333333334,
  0.6551724137931034,
  0.6,
  0.34615384615384615,
  0.8666666666666667,
  0.13793103448275862,
  0.043478260869565216,
  0.8275862068965517,
  0.5,
  0.9655172413793104,
  0.6333333333333333,
  0.9666666666666667,
  0.8888888888888888,
  0.6896551724137931,
  0.8666666666666667,
  0.7037037037037037,
  0.75,
  0.7857142857142857,
  0.4482758620689655,
  0.6,
  0.45,
  0.8888888888888888,
  0.95,
  0.19047619047619047,
  0.5,
  0.25,
  0.17647058823529413,
  0.6,
  0.8928571428571429,
  0.9666666666666667,
  0.9655172413793104,
  0.2916666666666667,
  0.6551724137931034,
  0.7241379310344828,
  0.9,
  0.6551724137931034,
  0.8,
  0.8333333333333334,
  1.0,
  0.2857142857142857,
  0.6923076923076923,
  0.5,
  0.6333333333333333,
  0.9666666666666667,
  0.75,
  0.9230769230769231,
  0.5714285714285714,
  1.0,
  0.2857142857142857,
  0.5,
  0.8333333333333334,
  0.41379310344827586,
  0.4444444444444444,
  0.7931034482758621,
  0.5333333333333333,
  0.5555555555555556,
  0.5172413793103449,
  0.7666666666666667,
  0.14285714285714285,
  0.5714285714285714,
  0.75,
  0.5333333333333333,
  0.7142857142857143,
  0.5882352941176471,
  0.8,
  0.8333333333333334,
  0.45,
  0.3333333333333333,
  0.4,
  0.6206896551724138,
  0.6428571428571429,
  0.6538461538461539,
  0.3333333333333333,
  0.36363636363636365,
  0.8333333333333334,
  0.782608695652174,
  0.6,
  0.7857142857142857,
  0.46153846153846156,
  0.5714285714285714,
  0.782608695652174,
  0.25,
  0.6206896551724138,
  0.8666666666666667,
  0.4,
  0.9,
  0.14285714285714285,
  0.6428571428571429,
  0.9642857142857143,
  0.7142857142857143,
  0.9666666666666667,
  0.8,
  0.35714285714285715
 ],
 "deltas_headline": [
  0.04761904761904756,
  0.0,
  0.0,
  0.037037037037037035,
  0.0,
  0.14814814814814814,
  0.0,
  0.18181818181818182,
  -0.16666666666666669,
  0.033333333333333326,
  0.0,
  0.033333333333333326,
  -0.0357142857142857,
  0.16666666666666669,
  -0.10000000000000009,
  0.03448275862068967,
  0.1,
  0.1071428571428572,
  0.125,
  -0.0357142857142857,
  0.0357142857142857,
  0.09999999999999998,
  -0.08000000000000002,
  0.06896551724137934,
  0.0,
  0.038461538461538436,
  -0.25,
  0.0,
  0.0,
  0.13043478260869568,
  0.0,
  0.03448275862068967,
  0.0,
  0.08000000000000002,
  -0.043478260869565216,
  0.06666666666666676,
  0.05555555555555558,
  0.07692307692307698,
  0.06666666666666665,
  0.0,
  0.06666666666666665,
  0.06666666666666665,
  -0.033333333333333326,
  0.16666666666666669,
  0.0,
  0.0,
  0.03448275862068967,
  0.033333333333333326,
  0.09999999999999998,
  -0.03448275862068961,
  0.0,
  0.0,
  -0.033333333333333326,
  0.0,
  -0.041666666666666685,
  0.0,
  0.06666666666666676,
  0.10000000000000009,
  0.10000000000000009,
  0.07692307692307693,
  -0.25,
  -0.03448275862068967,
  0.0,
  0.03448275862068961,
  0.0,
  0.033333333333333326,
  0.033333333333333326,
  0.03448275862068961,
  -0.033333333333333326,
  0.11538461538461536,
  0.0,
  -0.03448275862068967,
  0.0,
  0.10344827586206895,
  -0.19230769230769235,
  0.034482758620689724,
  0.0,
  0.0,
  0.07407407407407407,
  -0.06896551724137934,
  0.0,
  0.03703703703703709,
  0.0,
  0.0357142857142857,
  0.0,
  0.033333333333333326,
  0.15000000000000002,
  0.05555555555555558,
  0.09999999999999998,
  -0.09523809523809523,
  0.09090909090909088,
  0.0,
  0.0,
  0.0,
  -0.0357142857142857,
  0.033333333333333326,
  0.1724137931034483,
  -0.16666666666666669,
  0.10344827586206895,
  0.03448275862068961,
  0.033333333333333326,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.23076923076923078,
  0.0357142857142857,
  0.033333333333333326,
  0.033333333333333326,
  -0.125,
  -0.038461538461538436,
  -0.0357142857142857,
  0.033333333333333326,
  0.0,
  -0.0714285714285714,
  0.06666666666666665,
  0.17241379310344826,
  0.0,
  0.0,
  0.0,
  -0.22222222222222227,
  0.1724137931034483,
  0.0,
  0.0,
  0.0357142857142857,
  0.0,
  0.1333333333333333,
  0.0,
  -0.11764705882352944,
  0.20000000000000007,
  0.033333333333333326,
  0.0,
  0.0,
  0.0,
  0.10344827586206895,
  0.1071428571428572,
  0.038461538461538436,
  0.16666666666666669,
  0.04545454545454544,
  0.0,
  0.21739130434782616,
  0.0,
  0.1071428571428571,
  0.07692307692307693,
  0.10714285714285715,
  0.08695652173913049,
  0.0,
  0.034482758620689724,
  0.033333333333333326,
  -0.04999999999999999,
  0.0,
  -0.035714285714285726,
  0.0,
  0.0357142857142857,
  0.1071428571428572,
  0.033333333333333326,
  0.033333333333333326,
  0.0
 ],
 "deltas_poolrank": [
  0.04761904761904756,
  0.0,
  0.0,
  0.037037037037037035,
  0.0,
  0.14814814814814814,
  0.0,
  0.18181818181818182,
  -0.16666666666666669,
  0.033333333333333326,
  0.0,
  0.033333333333333326,
  -0.0357142857142857,
  0.16666666666666669,
  -0.10000000000000009,
  0.03448275862068967,
  0.1,
  0.1071428571428572,
  0.125,
  -0.0357142857142857,
  0.0357142857142857,
  0.09999999999999998,
  -0.08000000000000002,
  0.06896551724137934,
  0.0,
  0.038461538461538436,
  -0.25,
  0.0,
  0.0,
  0.13043478260869568,
  0.0,
  0.03448275862068967,
  0.0,
  0.08000000000000002,
  -0.043478260869565216,
  0.06666666666666676,
  0.05555555555555558,
  0.07692307692307698,
  0.06666666666666665,
  0.0,
  0.06666666666666665,
  0.06666666666666665,
  -0.033333333333333326,
  0.16666666666666669,
  0.0,
  0.0,
  0.03448275862068967,
  0.033333333333333326,
  0.09999999999999998,
  -0.03448275862068961,
  0.0,
  0.0,
  -0.033333333333333326,
  0.0,
  -0.041666666666666685,
  0.0,
  0.06666666666666676,
  0.10000000000000009,
  0.10000000000000009,
  0.07692307692307693,
  -0.25,
  -0.03448275862068967,
  0.0,
  0.03448275862068961,
  0.0,
  0.033333333333333326,
  0.033333333333333326,
  0.03448275862068961,
  -0.033333333333333326,
  0.11538461538461536,
  0.0,
  -0.03448275862068967,
  0.0,
  0.10344827586206895,
  -0.19230769230769235,
  0.034482758620689724,
  0.0,
  0.0,
  0.07407407407407407,
  -0.06896551724137934,
  0.0,
  0.03703703703703709,
  0.0,
  0.0357142857142857,
  0.0,
  0.033333333333333326,
  0.15000000000000002,
  0.05555555555555558,
  0.09999999999999998,
  -0.09523809523809523,
  0.09090909090909088,
  0.0,
  0.0,
  0.0,
  -0.0357142857142857,
  0.033333333333333326,
  0.1724137931034483,
  -0.16666666666666669,
  0.10344827586206895,
  0.03448275862068961,
  0.033333333333333326,
  0.0,
  0.0,
  0.0,
  0.0,
  0.0,
  0.23076923076923078,
  0.0357142857142857,
  0.033333333333333326,
  0.033333333333333326,
  -0.125,
  -0.038461538461538436,
  -0.0357142857142857,
  0.033333333333333326,
  0.0,
  -0.0714285714285714,
  0.06666666666666665,
  0.17241379310344826,
  0.0,
  0.0,
  0.0,
  -0.22222222222222227,
  0.1724137931034483,
  0.0,
  0.0,
  0.0357142857142857,
  0.0,
  0.1333333333333333,
  0.0,
  -0.11764705882352944,
  0.20000000000000007,
  0.033333333333333326,
  0.0,
  0.0,
  0.0,
  0.10344827586206895,
  0.1071428571428572,
  0.038461538461538436,
  0.16666666666666669,
  0.04545454545454544,
  0.0,
  0.21739130434782616,
  0.0,
  0.1071428571428571,
  0.07692307692307693,
  0.10714285714285715,
  0.08695652173913049,
  0.0,
  0.034482758620689724,
  0.033333333333333326,
  -0.04999999999999999,
  0.0,
  -0.035714285714285726,
  0.0,
  0.0357142857142857,
  0.1071428571428572,
  0.033333333333333326,
  0.033333333333333326,
  0.0
 ]
}

==> anc/results/cce_carrf_positive_control_results.json <==
{
 "script": "idea-stage/b_chargepool_fusion_v2.py",
 "date": "2026-06-11",
 "task": "LeCaRDv2 first-stage retrieval, macro R@100, grade>=1, 159 test queries",
 "framing": "POSITIVE-CONTROL INSTRUMENT (not a retrieval method) - operationalizes the charge confound at first stage",
 "headline": {
  "baseline_wRRF_BM25_dense_R100": 0.5602,
  "carrf_fusedvote_filter_R100": 0.5852,
  "delta_R100": 0.025,
  "ci95": [
   0.0128,
   0.0373
  ],
  "bonferroni_m6_ci": [
   0.0077,
   0.0412
  ],
  "oracle_charge_pool_R100": 0.623,
  "oracle_delta_R100": 0.0628,
  "fraction_of_oracle_gap_recovered": 0.4
 },
 "placebo": {
  "offset_wrong_charge_delta": -0.0379,
  "offset_ci95": [
   -0.0506,
   -0.0254
  ],
  "random_bigcharge_delta": -0.0515,
  "random_ci95": [
   -0.0598,
   -0.0437
  ],
  "read": "both wrong-charge controls strictly HURT (CIs exclude 0) -> gain is charge-membership info, not fusion arithmetic"
 },
 "deep_recall": {
  "BM25_R1000": 0.741,
  "dense_R1000": 0.8174,
  "wRRF2_R1000": 0.8723,
  "carrf_fusedvote_R1000": 0.886,
  "oracle_R1000": 0.9349,
  "note": "dense ranks provenance unverified; affects absolute recall not the paired delta (both fusion arms share dense)"
 },
 "shapley_charge_channel_share": {
  "median": 0.417,
  "IQR": [
   0.356,
   0.472
  ]
 },
 "disclosure": "exploratory single-split on 159 first-stage queries; self-predicted-charge predictor selected post-hoc over six tried deployable variants -> Bonferroni m=6 reported; FILTER==POOLRANK chargelist semantics identical at all depths; per-query deltas in cce_carrf_perquery_deltas.json",
 "codex_method_gate_verdict": {
  "account": "codex2",
  "thread": "019eb543-82b1-79d1-9fa2-ed46e24cb622",
  "novelty_0_10": 2.5,
  "as_method_0_10": 3,
  "as_instrument_0_10": 6,
  "verdict": "INSTRUMENT, not method",
  "P_findings_instrument_section": 0.58,
  "closest_prior": "Liu & Croft SIGIR 2004 (cluster-based retrieval); GLIER (legal-domain collision)"
 }
}

==> anc/results/cce_construction_results.json <==
{
  "script_sha256": "14e36507741238e154f2775f3861b99e744ab569c2a9b500c7a2bca284a08bda",
  "timestamp_utc": "2026-05-27T06:37:52Z",
  "bootstrap_B": 2000,
  "bootstrap_seed": 0,
  "benchmarks": {
    "LeCaRDv2": {
      "benchmark": "LeCaRDv2",
      "charge_to_rel_macro_auc": 0.8711343602813132,
      "lift_rel_ge_2": 4.493136609109905,
      "association_rel_ge_2": {
        "threshold": 2,
        "p_overlap": 0.9676826064109301,
        "p_no_overlap": 0.21536905965621841,
        "lift": 4.493136609109905,
        "n_overlap": 3806,
        "n_no_overlap": 989
      },
      "n_all_positive_pool_queries": 47,
      "note": "LeCaRDv2 is the reference/anchor benchmark; summary statistics from the construction probe (full per-pool arrays not stored).",
      "coverage_gate": {
        "threshold_frac": 0.9,
        "required_n": 144,
        "n_auc_defined": 112,
        "n_total": 160,
        "n_skip_all_positive": 47,
        "n_skip_all_negative": 1,
        "passed": false,
        "note": "Pre-registered coverage gate: macro-AUC must be defined for >=90% of pools (>=144/160). Actual 112/160 (47 all-positive + 1 all-negative pool, undefined for AUC) => gate FAILS. macro-AUC 0.871 reported regardless with full disclosure (excluded pools are most charge-homogeneous => 0.871 is a conservative estimate (argument from excluded-pool homogeneity, not a formal bound); coverage-free pooled-AUC 0.924 corroborates direction). Matches paper Section 4 construction probe."
      }
    },
    "LeCaRDv1": {
      "benchmark": "LeCaRDv1",
      "n_qids": 107,
      "n_pairs": 3228,
      "pool_size_dist": {
        "min": 30,
        "median": 30,
        "max": 33
      },
      "pool_composition": {
        "overlap_frac_mean": 0.38125177003681676,
        "exact_frac_mean": 0.1602343528745398
      },
      "grade_distribution": {
        "3": 1112,
        "2": 1056,
        "1": 638,
        "0": 422
      },
      "grade_pct_ge_1": 0.869268897149938,
      "grade_pct_ge_2": 0.6716232961586122,
      "n_all_positive_pool_queries": 13,
      "association_rel_ge_1": {
        "threshold": 1,
        "p_overlap": 1.0,
        "p_no_overlap": 0.7891054472763618,
        "lift": 1.2672577580747308,
        "n_overlap": 1227,
        "n_no_overlap": 2001
      },
      "association_rel_ge_2": {
        "threshold": 2,
        "p_overlap": 0.973920130399348,
        "p_no_overlap": 0.4862568715642179,
        "lift": 2.0028922722806737,
        "n_overlap": 1227,
        "n_no_overlap": 2001
      },
      "charge_to_rel_macro_auc": {
        "value": 0.7592383903410395,
        "ci_low": 0.7206589519540015,
        "ci_high": 0.7948683475758568,
        "n_eval": 94,
        "n_skip_all_neg": 0,
        "n_skip_all_pos": 13
      },
      "input_files_sha256": {
        "qrels": "b076fca0af5350edb2b2d044b3b159d8e20651c18d0ce856f8cd4d17b20dcc5d",
        "cand_charges": "0569d06b02e64c05248372034b42c3ddddd050a2110871602d57f6e040f2d62f"
      }
    },
    "CAIL2022": {
      "benchmark": "CAIL2022 stage2",
      "n_qids": 40,
      "n_pairs": 1200,
      "pool_size_dist": {
        "min": 30,
        "median": 30.0,
        "max": 30
      },
      "pool_composition": {
        "overlap_frac_mean": 0.37833333333333335,
        "exact_frac_mean": 0.3275
      },
      "grade_distribution": {
        "1": 108,
        "3": 523,
        "2": 339,
        "0": 230
      },
      "grade_pct_ge_1": 0.8083333333333333,
      "grade_pct_ge_2": 0.7183333333333334,
      "n_all_positive_pool_queries": 9,
      "association_rel_ge_1": {
        "threshold": 1,
        "p_overlap": 0.9911894273127754,
        "p_no_overlap": 0.6970509383378016,
        "lift": 1.42197560149102,
        "n_overlap": 454,
        "n_no_overlap": 746
      },
      "association_rel_ge_2": {
        "threshold": 2,
        "p_overlap": 0.9823788546255506,
        "p_no_overlap": 0.5576407506702413,
        "lift": 1.761669772958319,
        "n_overlap": 454,
        "n_no_overlap": 746
      },
      "charge_to_rel_macro_auc": {
        "value": 0.728471522334311,
        "ci_low": 0.6524030182650054,
        "ci_high": 0.8078393775737227,
        "n_eval": 31,
        "n_skip_all_neg": 0,
        "n_skip_all_pos": 9
      },
      "input_files_sha256": {
        "qrels": "3ec2a9f97c8e9ac1505dea771e3d8959f91e7bb7a9a75e3393f2225e523e78ee",
        "cand_charges": "d89ade5bfdddfb715455545e87f734ad7c4e3e465595d27c655e7f5e623eb421"
      }
    }
  }
}

==> anc/results/cce_counterfactual_cail2022_results.json <==
{
  "bench": "cail2022",
  "n_eligible_qids": 40,
  "n_strata": 19,
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "headline_finding": {
    "summary": "Under charge-name occlusion (258-charge whitelist, fact field masked), the five main systems change by +0.01 to +2.64 percentage points in NDCG@10. KELLER is reported separately and is NOT in the main FWER family: its pre-cached LLM-decomposed crime-fact dictionaries encode charge as structural metadata, so its occlusion is pipeline-internal and not directly comparable to the text-level mask. KELLER changes by -1.26 pp, reported as an external diagnostic only; we make no system-level claim of charge reliance. The probe strips explicit charge names but not implicit charge cues (statute references, characteristic fact patterns), so a drop is identification-limited.",
    "main_drop_range_pp": [
      0.00011019967606319607,
      0.026395266174364992
    ],
    "keller_drop_pp": -0.0126209826863833,
    "main_FWER_gate_triggered": true
  },
  "occlusion_lexicon": {
    "source": "charge_whitelist.json (PRC criminal-law charges, 258 entries)",
    "path": "charge_whitelist.json",
    "sha256": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "n_charges": 258,
    "note": "Superset of train-only (89) AND gold-expanded (142) lexicons; reused from existing prior occlusion runs to avoid additional GPU re-encoding. Practical coverage equivalence verified earlier (0.0 v2-query Δ between 89 and 142 lexicons)."
  },
  "occlusion_semantics_per_system": {
    "BM25": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "BGE-M3": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "SAILER": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "RoBERTa": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "Qwen3-8B-Reranker": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "KELLER": "KELLER pipeline-internal occlusion: charge-name masked in slot prefix AND body of LLM-decomposed crime-fact dicts (`_both_` variant). NOT directly comparable to text-only QD-occlusion used for the 5 main systems; reported as upper-bound analog."
  },
  "pool_consistency_per_system": {
    "BM25": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "BGE-M3": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "SAILER": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "RoBERTa": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "Qwen3-8B-Reranker": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "KELLER": {
      "baseline_pairs": 4000,
      "occluded_pairs": 4000,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    }
  },
  "per_system_baseline_ndcg10": {
    "BM25": 0.763843622553224,
    "BGE-M3": 0.7887190163299035,
    "SAILER": 0.8154937323356635,
    "RoBERTa": 0.751872260077597,
    "Qwen3-8B-Reranker": 0.8510914330754025,
    "KELLER": 0.8016169669283733
  },
  "per_system_occluded_ndcg10": {
    "BM25": 0.7560686580571614,
    "BGE-M3": 0.7873500639521063,
    "SAILER": 0.8161533993664616,
    "RoBERTa": 0.7411389897169036,
    "Qwen3-8B-Reranker": 0.8265187965369207,
    "KELLER": 0.814632537202814
  },
  "per_system_delta_summary": {
    "BM25": {
      "equal_strata_macro": 0.007074054517617118,
      "ci_low": 0.0005849767002800263,
      "ci_high": 0.013562961064904568,
      "all_eligible_mean": 0.007774964496062663,
      "in_main_FWER_family": true
    },
    "BGE-M3": {
      "equal_strata_macro": 0.0009940360283740473,
      "ci_low": -0.008635544305242158,
      "ci_high": 0.010152739301777495,
      "all_eligible_mean": 0.0013689523777972023,
      "in_main_FWER_family": true
    },
    "SAILER": {
      "equal_strata_macro": 0.00011019967606319607,
      "ci_low": -0.010464328150697205,
      "ci_high": 0.010297218859918203,
      "all_eligible_mean": -0.0006596670307982069,
      "in_main_FWER_family": true
    },
    "RoBERTa": {
      "equal_strata_macro": 0.014693207665182112,
      "ci_low": 0.0006925388843987625,
      "ci_high": 0.029699596437356188,
      "all_eligible_mean": 0.010733270360693443,
      "in_main_FWER_family": true
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.026395266174364992,
      "ci_low": 0.007697300041248123,
      "ci_high": 0.047989168109393236,
      "all_eligible_mean": 0.024572636538481674,
      "in_main_FWER_family": true
    },
    "KELLER": {
      "equal_strata_macro": -0.0126209826863833,
      "ci_low": -0.05908370263910149,
      "ci_high": 0.02845739057850845,
      "all_eligible_mean": -0.013015570274440951,
      "in_main_FWER_family": false
    }
  },
  "pairwise_main_FWER_holm_corrected": {
    "BM25__VS__BGE-M3": {
      "delta_of_drops": 0.00608001848924307,
      "ci_low": -0.0033918859664972176,
      "ci_high": 0.01620589608161531,
      "raw_p": 0.21637836216378362,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__SAILER": {
      "delta_of_drops": 0.0069638548415539205,
      "ci_low": -0.005026462497839351,
      "ci_high": 0.02016599515707965,
      "raw_p": 0.2695730426957304,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__RoBERTa": {
      "delta_of_drops": -0.007619153147564995,
      "ci_low": -0.025758262206258105,
      "ci_high": 0.010668622007104646,
      "raw_p": 0.413958604139586,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.019321211656747876,
      "ci_low": -0.04051254347755367,
      "ci_high": -0.0004507991165723645,
      "raw_p": 0.0453954604539546,
      "holm_adj_p": 0.3631636836316368,
      "significant": false
    },
    "BGE-M3__VS__SAILER": {
      "delta_of_drops": 0.0008838363523108512,
      "ci_low": -0.016279847968369943,
      "ci_high": 0.015997790984259946,
      "raw_p": 0.8817118288171183,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__RoBERTa": {
      "delta_of_drops": -0.013699171636808064,
      "ci_low": -0.035260596128613285,
      "ci_high": 0.004825127020536625,
      "raw_p": 0.17278272172782722,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.025401230145990945,
      "ci_low": -0.05087555919243715,
      "ci_high": -0.004658476213384346,
      "raw_p": 0.011198880111988802,
      "holm_adj_p": 0.10078992100789921,
      "significant": false
    },
    "SAILER__VS__RoBERTa": {
      "delta_of_drops": -0.014583007989118917,
      "ci_low": -0.029439429102766906,
      "ci_high": 0.0003021795604115,
      "raw_p": 0.055394460553944605,
      "holm_adj_p": 0.38776122387761225,
      "significant": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.0262850664983018,
      "ci_low": -0.04651506930990146,
      "ci_high": -0.00888232944061119,
      "raw_p": 0.0031996800319968005,
      "holm_adj_p": 0.031996800319968,
      "significant": true
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.011702058509182881,
      "ci_low": -0.03766240219436581,
      "ci_high": 0.009812128310199782,
      "raw_p": 0.3371662833716628,
      "holm_adj_p": 1.0,
      "significant": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "delta_of_drops": -0.01969503720400042,
      "ci_low": -0.06661307902383531,
      "ci_high": 0.02103235069429312,
      "raw_p": 0.37276272372762725,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__BGE-M3": {
      "delta_of_drops": -0.013615018714757348,
      "ci_low": -0.05818518704579512,
      "ci_high": 0.026682084379719875,
      "raw_p": 0.5197480251974802,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__SAILER": {
      "delta_of_drops": -0.012731182362446495,
      "ci_low": -0.0590844498121424,
      "ci_high": 0.02783918761685123,
      "raw_p": 0.5635436456354365,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__RoBERTa": {
      "delta_of_drops": -0.027314190351565414,
      "ci_low": -0.07208761312690244,
      "ci_high": 0.014829207376249542,
      "raw_p": 0.20977902209779023,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.039016248860748295,
      "ci_low": -0.07729571531305435,
      "ci_high": -0.005649550869115259,
      "raw_p": 0.018198180181981802,
      "note": "NOT in FWER family; KELLER upper-bound only."
    }
  },
  "rank_top3_baseline": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_top3_occluded": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_reversal_top3": false,
  "decision_gate_a_significant_drop_difference": true,
  "decision_gate_b_rank_reversal": false,
  "decision_cf_analog_triggers": true,
  "decision_text": "Charge-name occlusion: a main-family trigger fired on this benchmark. It is exploratory and depth-specific; see paper Section 5.5. KELLER is reported separately as an external diagnostic.",
  "input_files_sha256": {
    "qrels_path_used": "./data/CAIL2022/label_onlystage2_40.json",
    "qrels_sha": "3ec2a9f97c8e9ac1505dea771e3d8959f91e7bb7a9a75e3393f2225e523e78ee",
    "gold_source_path_used": "./data/CAIL2022/query_stage2_valid_onlystage2_40.json",
    "gold_source_sha": "c3b88b1059a60fdd4b6c13cc7d4335eaa17119fda567293f15f3da0e36b0c448",
    "occlusion_lexicon": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "BM25_baseline": "7ff45085ca5aec011ba528f6a1f334dcb54c72397318e6b728e6e7788d172fb6",
    "BGE-M3_baseline": "53e657c30b3e5aca59301ea48e333622380cc18b0cbe4c489e27bf473d186733",
    "SAILER_baseline": "10754d1d2c29e8279befc96ad5803e52c2e55c0c2eef4ca685f7d6a86b2cb264",
    "RoBERTa_baseline": "ccde6b1e6100c7798a4d7cb9ee7e809088a1a140b57449eea940f251522c527e",
    "Qwen3-8B-Reranker_baseline": "bc33b0cafdd4ff9b2526f9b6d6e34d5433254d700fc2dd45d628a20ebc95a95a",
    "KELLER_baseline": "243d05c83b87d6d57ca2334a609f63bb884d6d4dab6fcdbbf6ba9ba837ed4f1b",
    "BM25_occluded": "342279034179079851767be9874721fecb3a41fcc08a9396cf3eae6015b91ad6",
    "BGE-M3_occluded": "cf7bba7e0e37c4863adc1624a1e9aaaa7db7f47a4bd1e7dbc42f00418175bfd4",
    "SAILER_occluded": "f843b26a37d9f526423da01ed69fc2c343760c6852c483709f47f293df010021",
    "RoBERTa_occluded": "62b997d9705ee859aa740ba1ff44d57c8c2ebb3d7f1632dddfa95aea14e480f1",
    "Qwen3-8B-Reranker_occluded": "a654157f85304a7ad9f69f910e698e872e3f38436f81ed46d456b416224d9064",
    "KELLER_occluded": "ce6ce449f3bdc3d1ffe00a86ebc1d8220c2b8f295a876f95a0714a53e80d0d00"
  },
  "script_sha256": "25d1a21414e58501ccb1cfdf5aee8b0b5b4dd7d6812cd410ee8c2690364e5274",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS C(5,2)=10 pairs only",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:43:30Z"
}

==> anc/results/cce_counterfactual_v1_results.json <==
{
  "bench": "v1",
  "n_eligible_qids": 103,
  "n_strata": 33,
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "headline_finding": {
    "summary": "Under charge-name occlusion (258-charge whitelist, fact field masked), the five main systems change by -0.06 to +0.30 percentage points in NDCG@10. KELLER is reported separately and is NOT in the main FWER family: its pre-cached LLM-decomposed crime-fact dictionaries encode charge as structural metadata, so its occlusion is pipeline-internal and not directly comparable to the text-level mask. KELLER changes by +4.40 pp, reported as an external diagnostic only; we make no system-level claim of charge reliance. The probe strips explicit charge names but not implicit charge cues (statute references, characteristic fact patterns), so a drop is identification-limited.",
    "main_drop_range_pp": [
      -0.0006054269305078443,
      0.0030157686188255093
    ],
    "keller_drop_pp": 0.04402695166869831,
    "main_FWER_gate_triggered": false
  },
  "occlusion_lexicon": {
    "source": "charge_whitelist.json (PRC criminal-law charges, 258 entries)",
    "path": "charge_whitelist.json",
    "sha256": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "n_charges": 258,
    "note": "Superset of train-only (89) AND gold-expanded (142) lexicons; reused from existing prior occlusion runs to avoid additional GPU re-encoding. Practical coverage equivalence verified earlier (0.0 v2-query Δ between 89 and 142 lexicons)."
  },
  "occlusion_semantics_per_system": {
    "BM25": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "BGE-M3": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "SAILER": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "RoBERTa": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "Qwen3-8B-Reranker": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "KELLER": "KELLER pipeline-internal occlusion: charge-name masked in slot prefix AND body of LLM-decomposed crime-fact dicts (`_both_` variant). NOT directly comparable to text-only QD-occlusion used for the 5 main systems; reported as upper-bound analog."
  },
  "pool_consistency_per_system": {
    "BM25": {
      "baseline_pairs": 3198,
      "occluded_pairs": 3198,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "BGE-M3": {
      "baseline_pairs": 3168,
      "occluded_pairs": 3198,
      "baseline_only": 0,
      "occluded_only": 30,
      "passes_b_subset_of_o": true
    },
    "SAILER": {
      "baseline_pairs": 3168,
      "occluded_pairs": 3198,
      "baseline_only": 0,
      "occluded_only": 30,
      "passes_b_subset_of_o": true
    },
    "RoBERTa": {
      "baseline_pairs": 3168,
      "occluded_pairs": 3198,
      "baseline_only": 0,
      "occluded_only": 30,
      "passes_b_subset_of_o": true
    },
    "Qwen3-8B-Reranker": {
      "baseline_pairs": 3198,
      "occluded_pairs": 3198,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "KELLER": {
      "baseline_pairs": 3168,
      "occluded_pairs": 3168,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    }
  },
  "per_system_baseline_ndcg10": {
    "BM25": 0.6823439140993517,
    "BGE-M3": 0.7282155463749549,
    "SAILER": 0.7128835519134654,
    "RoBERTa": 0.6993725737944567,
    "Qwen3-8B-Reranker": 0.7849836168107108,
    "KELLER": 0.8458791765926719
  },
  "per_system_occluded_ndcg10": {
    "BM25": 0.6823239059737568,
    "BGE-M3": 0.7275385916744641,
    "SAILER": 0.7108658910245864,
    "RoBERTa": 0.6995934490771362,
    "Qwen3-8B-Reranker": 0.7830726342695741,
    "KELLER": 0.7897218695502914
  },
  "per_system_delta_summary": {
    "BM25": {
      "equal_strata_macro": -0.0006054269305078443,
      "ci_low": -0.002669924748300913,
      "ci_high": 0.0013049658120365488,
      "all_eligible_mean": -8.045279697871335e-06,
      "in_main_FWER_family": true
    },
    "BGE-M3": {
      "equal_strata_macro": 0.0014906413505772313,
      "ci_low": -0.004711427656341642,
      "ci_high": 0.008450245127647726,
      "all_eligible_mean": 0.0006900994519567682,
      "in_main_FWER_family": true
    },
    "SAILER": {
      "equal_strata_macro": 0.0030157686188255093,
      "ci_low": -0.0008710898521413187,
      "ci_high": 0.007288067213824622,
      "all_eligible_mean": 0.002056838770216576,
      "in_main_FWER_family": true
    },
    "RoBERTa": {
      "equal_strata_macro": 0.0003054837619700436,
      "ci_low": -0.004598739655730702,
      "ci_high": 0.004426627041092543,
      "all_eligible_mean": -0.0002251641231199171,
      "in_main_FWER_family": true
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.001432346978429479,
      "ci_low": -0.005934273049025359,
      "ci_high": 0.00853553047363286,
      "all_eligible_mean": 0.0021210832266163227,
      "in_main_FWER_family": true
    },
    "KELLER": {
      "equal_strata_macro": 0.04402695166869831,
      "ci_low": 0.005365903638490265,
      "ci_high": 0.08542259273065285,
      "all_eligible_mean": 0.05510486036378605,
      "in_main_FWER_family": false
    }
  },
  "pairwise_main_FWER_holm_corrected": {
    "BM25__VS__BGE-M3": {
      "delta_of_drops": -0.002096068281085075,
      "ci_low": -0.009168853589576954,
      "ci_high": 0.004020247157929317,
      "raw_p": 0.5457454254574543,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__SAILER": {
      "delta_of_drops": -0.0036211955493333538,
      "ci_low": -0.008184467652161043,
      "ci_high": 0.00045157439052344924,
      "raw_p": 0.08499150084991501,
      "holm_adj_p": 0.8499150084991501,
      "significant": false
    },
    "BM25__VS__RoBERTa": {
      "delta_of_drops": -0.0009109106924778877,
      "ci_low": -0.004966846363167752,
      "ci_high": 0.0035333831850737595,
      "raw_p": 0.6459354064593541,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.002037773908937324,
      "ci_low": -0.009218138842563874,
      "ci_high": 0.005408614301248738,
      "raw_p": 0.5677432256774323,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__SAILER": {
      "delta_of_drops": -0.0015251272682482778,
      "ci_low": -0.007949048827271443,
      "ci_high": 0.004954493784779548,
      "raw_p": 0.6419358064193581,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__RoBERTa": {
      "delta_of_drops": 0.0011851575886071867,
      "ci_low": -0.006464511892901878,
      "ci_high": 0.009651028130524283,
      "raw_p": 0.8023197680231977,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": 5.829437214775199e-05,
      "ci_low": -0.008540343672870473,
      "ci_high": 0.008894604093422237,
      "raw_p": 0.9975002499750025,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "SAILER__VS__RoBERTa": {
      "delta_of_drops": 0.002710284856855466,
      "ci_low": -0.00254516254752965,
      "ci_high": 0.008612461163330741,
      "raw_p": 0.33756624337566243,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": 0.0015834216403960307,
      "ci_low": -0.005557716072545687,
      "ci_high": 0.009366490149094072,
      "raw_p": 0.7053294670532947,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.0011268632164594353,
      "ci_low": -0.009577906287228773,
      "ci_high": 0.007616968735466255,
      "raw_p": 0.783921607839216,
      "holm_adj_p": 1.0,
      "significant": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "delta_of_drops": 0.04463237859920614,
      "ci_low": 0.006830887192789962,
      "ci_high": 0.08569007042745634,
      "raw_p": 0.022397760223977603,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__BGE-M3": {
      "delta_of_drops": 0.04253631031812108,
      "ci_low": 0.0020857089166479346,
      "ci_high": 0.08489549998589975,
      "raw_p": 0.039996000399960006,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__SAILER": {
      "delta_of_drops": 0.0410111830498728,
      "ci_low": 0.0009372315093897993,
      "ci_high": 0.08293526691422161,
      "raw_p": 0.045995400459954004,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__RoBERTa": {
      "delta_of_drops": 0.04372146790672826,
      "ci_low": 0.00619286832133017,
      "ci_high": 0.08423913511911112,
      "raw_p": 0.021597840215978402,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": 0.04259460469026883,
      "ci_low": 0.003553522275459465,
      "ci_high": 0.08320471326853489,
      "raw_p": 0.035396460353964605,
      "note": "NOT in FWER family; KELLER upper-bound only."
    }
  },
  "rank_top3_baseline": [
    "Qwen3-8B-Reranker",
    "BGE-M3",
    "SAILER"
  ],
  "rank_top3_occluded": [
    "Qwen3-8B-Reranker",
    "BGE-M3",
    "SAILER"
  ],
  "rank_reversal_top3": false,
  "decision_gate_a_significant_drop_difference": false,
  "decision_gate_b_rank_reversal": false,
  "decision_cf_analog_triggers": false,
  "decision_text": "Charge-name occlusion: no main-family trigger on this benchmark (null). KELLER is reported separately as an external diagnostic.",
  "input_files_sha256": {
    "qrels_path_used": "./data/LeCaRD/label_top30_dict.json",
    "qrels_sha": "b076fca0af5350edb2b2d044b3b159d8e20651c18d0ce856f8cd4d17b20dcc5d",
    "gold_source_path_used": "./data/LeCaRD/query.json",
    "gold_source_sha": "adf8d5ae49c5dcf72e64196a0c28b0408758efe98d915fba846b52dc77060c8d",
    "occlusion_lexicon": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "BM25_baseline": "170cc0f0e387e159a251c77c83bb9e51d7111fde5c41d71ba0452a10bed1e005",
    "BGE-M3_baseline": "230b8a809d42a90036768fe017481485a135f135a7bc526bea25268dac7765d4",
    "SAILER_baseline": "5af2a2a43f84c8a34ca779ffde5b765fabed5f40232f833a9c8280faaad0cc18",
    "RoBERTa_baseline": "762d3604bbea12dc35b46c2492fede5ca9bdc689c8c95bf95ccf2b462dac7607",
    "Qwen3-8B-Reranker_baseline": "4e6a62e99c1c23a528918d758fe7c665a42556ddccf96349063b46519d277e86",
    "KELLER_baseline": "9079ae0b902dac25381953a0669d7f5de22bbf3ffba6d238ceb3db3d88243e8d",
    "BM25_occluded": "2e227b98360dc05d8bf01eea2ab6f1853a018f7abbb27103b21b6f4d8fdc4d8a",
    "BGE-M3_occluded": "30f351ff4586f56a5507e0231aea5d570ff06d3af0f167bdba89235777ebd60e",
    "SAILER_occluded": "32d88a07e1e50f2e0ee12722691a8245b0b8d61ecdd34e70a94ab58b652734f0",
    "RoBERTa_occluded": "53e9f116f2714327fb6d1e9335911d8a8aa3494cbabe14ab01f94742c98244e4",
    "Qwen3-8B-Reranker_occluded": "21cf99478946f91df36c657d4827e4a5876a320f27e2ab88838843812db59016",
    "KELLER_occluded": "4dde9d5c2661fe6c2705f043c4a7899ea1da691e3e8921f88af5276b554f836b"
  },
  "script_sha256": "25d1a21414e58501ccb1cfdf5aee8b0b5b4dd7d6812cd410ee8c2690364e5274",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS C(5,2)=10 pairs only",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:43:28Z"
}

==> anc/results/cce_counterfactual_v2_results.json <==
{
  "bench": "v2",
  "n_eligible_qids": 160,
  "n_strata": 52,
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "headline_finding": {
    "summary": "Under charge-name occlusion (258-charge whitelist, fact field masked), the five main systems change by -0.06 to +0.33 percentage points in NDCG@10. KELLER is reported separately and is NOT in the main FWER family: its pre-cached LLM-decomposed crime-fact dictionaries encode charge as structural metadata, so its occlusion is pipeline-internal and not directly comparable to the text-level mask. KELLER changes by +4.05 pp, reported as an external diagnostic only; we make no system-level claim of charge reliance. The probe strips explicit charge names but not implicit charge cues (statute references, characteristic fact patterns), so a drop is identification-limited.",
    "main_drop_range_pp": [
      -0.000628713214349808,
      0.0033396234719385337
    ],
    "keller_drop_pp": 0.040472118091486625,
    "main_FWER_gate_triggered": false
  },
  "occlusion_lexicon": {
    "source": "charge_whitelist.json (PRC criminal-law charges, 258 entries)",
    "path": "charge_whitelist.json",
    "sha256": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "n_charges": 258,
    "note": "Superset of train-only (89) AND gold-expanded (142) lexicons; reused from existing prior occlusion runs to avoid additional GPU re-encoding. Practical coverage equivalence verified earlier (0.0 v2-query Δ between 89 and 142 lexicons)."
  },
  "occlusion_semantics_per_system": {
    "BM25": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "BGE-M3": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "SAILER": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "RoBERTa": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "Qwen3-8B-Reranker": "QD-occlusion on fact-field text via 258-charge whitelist (placeholder [罪名])",
    "KELLER": "KELLER pipeline-internal occlusion: charge-name masked in slot prefix AND body of LLM-decomposed crime-fact dicts (`_both_` variant). NOT directly comparable to text-only QD-occlusion used for the 5 main systems; reported as upper-bound analog."
  },
  "pool_consistency_per_system": {
    "BM25": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "BGE-M3": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "SAILER": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "RoBERTa": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "Qwen3-8B-Reranker": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    },
    "KELLER": {
      "baseline_pairs": 4795,
      "occluded_pairs": 4795,
      "baseline_only": 0,
      "occluded_only": 0,
      "passes_b_subset_of_o": true
    }
  },
  "per_system_baseline_ndcg10": {
    "BM25": 0.7422545083983454,
    "BGE-M3": 0.7923093207980328,
    "SAILER": 0.7924109977064477,
    "RoBERTa": 0.7909082647140177,
    "Qwen3-8B-Reranker": 0.8166162445567519,
    "KELLER": 0.8773676574449116
  },
  "per_system_occluded_ndcg10": {
    "BM25": 0.7410057958897684,
    "BGE-M3": 0.7906451177842189,
    "SAILER": 0.7919745872939419,
    "RoBERTa": 0.790541837678904,
    "Qwen3-8B-Reranker": 0.8140065019579286,
    "KELLER": 0.8375901100765379
  },
  "per_system_delta_summary": {
    "BM25": {
      "equal_strata_macro": 0.0016807566832026215,
      "ci_low": 1.1691032182850876e-05,
      "ci_high": 0.0034782156874301694,
      "all_eligible_mean": 0.0012487125085769205,
      "in_main_FWER_family": true
    },
    "BGE-M3": {
      "equal_strata_macro": 0.0033396234719385337,
      "ci_low": -0.0005024039534717308,
      "ci_high": 0.007680242906281569,
      "all_eligible_mean": 0.0016642030138139907,
      "in_main_FWER_family": true
    },
    "SAILER": {
      "equal_strata_macro": 0.000369160502993638,
      "ci_low": -0.0009608838055429564,
      "ci_high": 0.001837228491585082,
      "all_eligible_mean": 0.0004364104125058584,
      "in_main_FWER_family": true
    },
    "RoBERTa": {
      "equal_strata_macro": -0.000628713214349808,
      "ci_low": -0.004032112627423437,
      "ci_high": 0.00265257047447993,
      "all_eligible_mean": 0.0003664270351136315,
      "in_main_FWER_family": true
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.0021654874168088034,
      "ci_low": -0.0011214356160591076,
      "ci_high": 0.005727589209749225,
      "all_eligible_mean": 0.0026097425988234084,
      "in_main_FWER_family": true
    },
    "KELLER": {
      "equal_strata_macro": 0.040472118091486625,
      "ci_low": 0.019612538935792716,
      "ci_high": 0.0640980180036304,
      "all_eligible_mean": 0.039777547368373765,
      "in_main_FWER_family": false
    }
  },
  "pairwise_main_FWER_holm_corrected": {
    "BM25__VS__BGE-M3": {
      "delta_of_drops": -0.0016588667887359118,
      "ci_low": -0.006428798193405534,
      "ci_high": 0.00282017855654266,
      "raw_p": 0.4811518848115188,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__SAILER": {
      "delta_of_drops": 0.0013115961802089835,
      "ci_low": -0.0005911281358193777,
      "ci_high": 0.0031787550885316778,
      "raw_p": 0.1673832616738326,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__RoBERTa": {
      "delta_of_drops": 0.0023094698975524293,
      "ci_low": -0.0015668195730348278,
      "ci_high": 0.006454972009436084,
      "raw_p": 0.2623737626237376,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.0004847307336061816,
      "ci_low": -0.004252524205206543,
      "ci_high": 0.003035351661600399,
      "raw_p": 0.8113188681131887,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__SAILER": {
      "delta_of_drops": 0.0029704629689448958,
      "ci_low": -0.0009699659331263688,
      "ci_high": 0.007381818329954389,
      "raw_p": 0.14578542145785423,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__RoBERTa": {
      "delta_of_drops": 0.003968336686288341,
      "ci_low": -0.001695816184099727,
      "ci_high": 0.010013765221688575,
      "raw_p": 0.1855814418558144,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": 0.0011741360551297299,
      "ci_low": -0.0026680170362872197,
      "ci_high": 0.005108881542815248,
      "raw_p": 0.5671432856714329,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "SAILER__VS__RoBERTa": {
      "delta_of_drops": 0.0009978737173434464,
      "ci_low": -0.0023415144454156365,
      "ci_high": 0.00445160405765526,
      "raw_p": 0.5651434856514349,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.0017963269138151652,
      "ci_low": -0.005557214903054986,
      "ci_high": 0.0013906656731725584,
      "raw_p": 0.30716928307169283,
      "holm_adj_p": 1.0,
      "significant": false
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": -0.002794200631158611,
      "ci_low": -0.007668865573792143,
      "ci_high": 0.0017233753204290768,
      "raw_p": 0.24997500249975002,
      "holm_adj_p": 1.0,
      "significant": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "delta_of_drops": 0.038791361408284014,
      "ci_low": 0.017568885052259446,
      "ci_high": 0.06207438626556245,
      "raw_p": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__BGE-M3": {
      "delta_of_drops": 0.03713249461954809,
      "ci_low": 0.01560861505946066,
      "ci_high": 0.06103606664475888,
      "raw_p": 0.00039996000399960006,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__SAILER": {
      "delta_of_drops": 0.040102957588492985,
      "ci_low": 0.019387264618505134,
      "ci_high": 0.06356649709100862,
      "raw_p": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__RoBERTa": {
      "delta_of_drops": 0.041100831305836444,
      "ci_low": 0.019943883323636016,
      "ci_high": 0.06444300243239966,
      "raw_p": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER upper-bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "delta_of_drops": 0.03830663067467783,
      "ci_low": 0.017472235616191763,
      "ci_high": 0.06181106705791384,
      "raw_p": 0.00039996000399960006,
      "note": "NOT in FWER family; KELLER upper-bound only."
    }
  },
  "rank_top3_baseline": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_top3_occluded": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_reversal_top3": false,
  "decision_gate_a_significant_drop_difference": false,
  "decision_gate_b_rank_reversal": false,
  "decision_cf_analog_triggers": false,
  "decision_text": "Charge-name occlusion: no main-family trigger on this benchmark (null). KELLER is reported separately as an external diagnostic.",
  "input_files_sha256": {
    "qrels_path_used": "./data/LeCaRDv2/test_relevence.trec",
    "qrels_sha": "831b1b4053b8e793568f77bc13a456f1b1247ff17d3211761f93d0eeabde9f99",
    "gold_source_path_used": "./data/LeCaRDv2/query_allcontext.json",
    "gold_source_sha": "38c0c7af6d0dd06d663fc543eca0eb2b289ea121fb571e1634edd368681f97cc",
    "occlusion_lexicon": "4c87ec911d6a9aa45689e082d17c84d1eaee1d23cd387c53aaff383f33351315",
    "BM25_baseline": "bb5572f84b8e276609ab6a58771d6199cba98a7c278c49cb3315adbe72b1e8f4",
    "BGE-M3_baseline": "863f26902b6fe713c8ea02605501c4c7da4c8c9f38b8dc638528d5f646e2b4a3",
    "SAILER_baseline": "edd3c461a08ffd89ec141e20290b2963499e7e4d975e9912460dda3241ddd7e0",
    "RoBERTa_baseline": "5b5767d9804e82e908014f82366f0b26711df2e885978d244d33c3587db2b38c",
    "Qwen3-8B-Reranker_baseline": "57c26238c21ce70acfef1cddfab91209d8106f8451e873af404ab9306f90475a",
    "KELLER_baseline": "6fdd66cf5035d191bde3803e2080cbda3303b2837609d2f16c13961447b6a20a",
    "BM25_occluded": "3e143093ab6390d3411d0a5fc7728411620872341dba64819d0909e1cdf13674",
    "BGE-M3_occluded": "3793342d70ab4320e07eee55972fcba5584830350dc7a90fc23c95892f7d104e",
    "SAILER_occluded": "9638e84479e03cdcd7223e4d9e822d04436c5ad178387d4f2cf3064744537731",
    "RoBERTa_occluded": "78dcb6df260d7a300e7450e95a863a365ab6d42c2ef3ee6265d3d32d3eb3acdc",
    "Qwen3-8B-Reranker_occluded": "fb5acc8cee4f2fc3de3fd2cfb0b9d63093dbc262edfa398469b47d2f4beba6f6",
    "KELLER_occluded": "bfb1936e71807e9e15955d64673146c357de0e2f2eeb2eff898295dc00f38671"
  },
  "script_sha256": "25d1a21414e58501ccb1cfdf5aee8b0b5b4dd7d6812cd410ee8c2690364e5274",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS C(5,2)=10 pairs only",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:43:24Z"
}

==> anc/results/cce_crosscharge_cail_results.json <==
{
  "script": "cce_cail_crosscharge.py",
  "date": "2026-06-10",
  "pairs": 3989,
  "relevant_ge2": 861,
  "crossrel": 415,
  "crossrel_share": 0.4819976771196283,
  "grade_structure": {
    "2": [
      207,
      338
    ],
    "3": [
      208,
      523
    ]
  },
  "within_cross_auc": {
    "KELLER": {
      "macro_auc": 0.9185494577292074,
      "ci95": [
        0.8836487959889875,
        0.9488928958993362
      ],
      "n_q": 31
    },
    "lexical": {
      "macro_auc": 0.762449667753184,
      "ci95": [
        0.6887578268625875,
        0.8291506319284406
      ]
    },
    "severity": {
      "macro_auc": 0.5456521869380184,
      "ci95": [
        0.5090345485684311,
        0.5859266257707776
      ]
    }
  },
  "granularity_collapse": {
    "share_raw": 0.4819976771196283,
    "share_collapsed": 0.44715447154471544,
    "crossrel_collapsed": 385,
    "relevant_defined": 861,
    "rule": "compound statutory names split on 、 with trailing-object completion"
  },
  "chargepairs": {
    "distinct": 84,
    "recurring_ge2q": 13
  }
}

==> anc/results/cce_crosscharge_confounds_results.json <==
{
  "script": "cce_crosscharge_falsify.py",
  "date": "2026-06-10",
  "n_pairs": 1886,
  "n_pos": 908,
  "n_queries": 102,
  "auc_lexical_3gram": 0.5439807933118924,
  "auc_chargepair_prior_loqo": 0.6564044552732335,
  "auc_chargepair_prior_n_pairs": 593,
  "auc_severity": 0.5467436690900246,
  "auc_cand_length": 0.513599294613659,
  "auc_cand_length_folded": 0.513599294613659,
  "taxonomy": {
    "distinct_pairs": 1027,
    "recurring_ge2q": 100,
    "coverage_recurring": 0.3144220572640509,
    "ambiguous_recurring": 48
  }
}

==> anc/results/cce_crosscharge_v1_results.json <==
{
  "script": "cce_crosscharge_gate.py",
  "date": "2026-06-10",
  "inputs": [
    "serverH_bundle/lecardv1_withincharge.jsonl",
    "b1_cache/keller_ckpt600_ajjbqk_scores.json",
    "b1_cache/bm25_ajjbqk_scores.json"
  ],
  "counts": {
    "pairs_total": 3228,
    "relevant_ge2": 2168,
    "crossrel": 916,
    "crossrel_share": 0.4225092250922509,
    "crossrel_empty_charge": 8,
    "crossrel_overlap_violation": 0
  },
  "grade_structure": {
    "2": [
      519,
      1056
    ],
    "3": [
      397,
      1112
    ]
  },
  "recall_split": {
    "keller@10": {
      "same": 0.6593042657691223,
      "cross": 0.2642008182732653,
      "n_q_same": 100,
      "n_q_cross": 83,
      "meanrank_same": 9.023128329307058,
      "meanrank_cross": 15.999667324234915
    },
    "bm25@10": {
      "same": 0.36818374501059437,
      "cross": 0.37558766691270556,
      "n_q_same": 101,
      "n_q_cross": 84,
      "meanrank_same": 15.086294942713302,
      "meanrank_cross": 15.194709774377776
    },
    "keller@30": {
      "same": 1.0,
      "cross": 0.9987951807228916,
      "n_q_same": 100,
      "n_q_cross": 83,
      "meanrank_same": 9.023128329307058,
      "meanrank_cross": 15.999667324234915
    },
    "bm25@30": {
      "same": 0.9694326575514697,
      "cross": 0.9792429792429791,
      "n_q_same": 101,
      "n_q_cross": 84,
      "meanrank_same": 15.086294942713302,
      "meanrank_cross": 15.194709774377776
    }
  },
  "recall10_grade3_split": {
    "keller": {
      "same": 0.6944982189368698,
      "cross": 0.3067058042839666,
      "n_q_same": 95,
      "n_q_cross": 59
    },
    "bm25": {
      "same": 0.4066886352050113,
      "cross": 0.4381712810799428,
      "n_q_same": 95,
      "n_q_cross": 60
    }
  },
  "within_cross_auc": {
    "keller": {
      "macro_auc": 0.8019474522832091,
      "ci95": [
        0.7577516885709389,
        0.8431183365651785
      ],
      "n_q": 74
    },
    "bm25": {
      "macro_auc": 0.5458305781761684,
      "ci95": [
        0.49364821459003155,
        0.5967114227521577
      ],
      "n_q": 75
    }
  }
}

==> anc/results/cce_main_cail2022_results.json <==
{
  "bench": "cail2022",
  "n_eligible_qids": 40,
  "n_qids_in_strata": 40,
  "n_strata": 19,
  "small_strata_n_lt_3": [
    "滥伐林木罪",
    "诈骗罪",
    "妨害公务罪",
    "走私、贩卖、运输、制造毒品罪",
    "寻衅滋事罪",
    "故意毁坏财物罪",
    "掩饰、隐瞒犯罪所得、犯罪所得收益罪",
    "盗窃罪",
    "危险驾驶罪",
    "非法持有、私藏枪支、弹药罪",
    "受贿罪",
    "开设赌场罪",
    "交通肇事罪",
    "敲诈勒索罪",
    "故意伤害罪",
    "容留他人吸毒罪",
    "抢劫罪"
  ],
  "strata_size_distribution": [
    4,
    4,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    1,
    1
  ],
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "stratified_estimand_primary": "equal_strata_macro",
  "stratified_estimand_sensitivity": "query_weighted",
  "per_system_standard_matched_denominator": {
    "BM25": {
      "mean_qw": 0.763843622553224,
      "mean_eqstrata": 0.7644255034545144,
      "ci_low_eqstrata": 0.6968192749614568,
      "ci_high_eqstrata": 0.8296308094600343
    },
    "BGE-M3": {
      "mean_qw": 0.7887190163299035,
      "mean_eqstrata": 0.7717902006855352,
      "ci_low_eqstrata": 0.6979316508614783,
      "ci_high_eqstrata": 0.8407087063286571
    },
    "SAILER": {
      "mean_qw": 0.8154937323356635,
      "mean_eqstrata": 0.8006149173908217,
      "ci_low_eqstrata": 0.7367748139600446,
      "ci_high_eqstrata": 0.8609732572830859
    },
    "RoBERTa": {
      "mean_qw": 0.751872260077597,
      "mean_eqstrata": 0.7319526411113962,
      "ci_low_eqstrata": 0.6578564716631489,
      "ci_high_eqstrata": 0.8032066401894695
    },
    "Qwen3-8B-Reranker": {
      "mean_qw": 0.8510914330754025,
      "mean_eqstrata": 0.8378585931940261,
      "ci_low_eqstrata": 0.7761332166253195,
      "ci_high_eqstrata": 0.8916230533386906
    },
    "KELLER": {
      "mean_qw": 0.8016169669283733,
      "mean_eqstrata": 0.7902702188902176,
      "ci_low_eqstrata": 0.7333668519545486,
      "ci_high_eqstrata": 0.8403143613437513
    }
  },
  "per_system_standard_all_eligible": {
    "BM25": {
      "mean_ndcg10_all_eligible": 0.763843622553224,
      "n_used": 40
    },
    "BGE-M3": {
      "mean_ndcg10_all_eligible": 0.7887190163299035,
      "n_used": 40
    },
    "SAILER": {
      "mean_ndcg10_all_eligible": 0.8154937323356635,
      "n_used": 40
    },
    "RoBERTa": {
      "mean_ndcg10_all_eligible": 0.751872260077597,
      "n_used": 40
    },
    "Qwen3-8B-Reranker": {
      "mean_ndcg10_all_eligible": 0.8510914330754025,
      "n_used": 40
    },
    "KELLER": {
      "mean_ndcg10_all_eligible": 0.8016169669283733,
      "n_used": 40
    }
  },
  "per_system_stratified": {
    "BM25": {
      "equal_strata_macro": 0.7644255034545144,
      "ci_low": 0.696654899758189,
      "ci_high": 0.8297335493157602,
      "query_weighted": 0.763843622553224
    },
    "BGE-M3": {
      "equal_strata_macro": 0.7717902006855352,
      "ci_low": 0.7006265916790426,
      "ci_high": 0.8417857565635207,
      "query_weighted": 0.7887190163299035
    },
    "SAILER": {
      "equal_strata_macro": 0.8006149173908217,
      "ci_low": 0.7353248377983409,
      "ci_high": 0.8622182485778059,
      "query_weighted": 0.8154937323356635
    },
    "RoBERTa": {
      "equal_strata_macro": 0.7319526411113962,
      "ci_low": 0.6574458873086889,
      "ci_high": 0.8050661371304382,
      "query_weighted": 0.751872260077597
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.8378585931940261,
      "ci_low": 0.7745276840564408,
      "ci_high": 0.8905506784101023,
      "query_weighted": 0.8510914330754025
    },
    "KELLER": {
      "equal_strata_macro": 0.7902702188902176,
      "ci_low": 0.7323712891354546,
      "ci_high": 0.8406385184832467,
      "query_weighted": 0.8016169669283733
    }
  },
  "per_strata_per_system": {
    "BM25": {
      "非法经营罪": 0.9336792606334642,
      "滥伐林木罪": 0.6936836274780399,
      "诈骗罪": 0.6274000569756969,
      "妨害公务罪": 0.5771422346291125,
      "走私、贩卖、运输、制造毒品罪": 0.97248852921274,
      "非法拘禁罪": 0.6082742948939217,
      "寻衅滋事罪": 0.6222219526284303,
      "故意毁坏财物罪": 0.719305126944829,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.7038028658511793,
      "盗窃罪": 0.8939061798975165,
      "危险驾驶罪": 0.8745284743461783,
      "非法持有、私藏枪支、弹药罪": 0.9280934125714682,
      "受贿罪": 0.4881887249963353,
      "开设赌场罪": 0.8533013538307714,
      "交通肇事罪": 0.8987583839637469,
      "敲诈勒索罪": 0.5964956898773188,
      "故意伤害罪": 0.7664059454078658,
      "容留他人吸毒罪": 1.0,
      "抢劫罪": 0.7664084514971583
    },
    "BGE-M3": {
      "非法经营罪": 0.9257955305519945,
      "滥伐林木罪": 0.5537311243682563,
      "诈骗罪": 0.6916151063812215,
      "妨害公务罪": 0.8248521679591929,
      "走私、贩卖、运输、制造毒品罪": 0.9469434085067714,
      "非法拘禁罪": 0.8716393735892558,
      "寻衅滋事罪": 0.7656922622803493,
      "故意毁坏财物罪": 0.5828756552480503,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.7548437680739489,
      "盗窃罪": 0.8113442130545825,
      "危险驾驶罪": 0.6192930130627473,
      "非法持有、私藏枪支、弹药罪": 0.8425502392497075,
      "受贿罪": 0.5618238790563765,
      "开设赌场罪": 1.0,
      "交通肇事罪": 0.9400706356949953,
      "敲诈勒索罪": 0.75178120676646,
      "故意伤害罪": 0.7836403789161213,
      "容留他人吸毒罪": 1.0,
      "抢劫罪": 0.4355218502651359
    },
    "SAILER": {
      "非法经营罪": 0.9415176054399825,
      "滥伐林木罪": 0.7454934987774688,
      "诈骗罪": 0.753690137694033,
      "妨害公务罪": 0.877722793824439,
      "走私、贩卖、运输、制造毒品罪": 0.8708531810295932,
      "非法拘禁罪": 0.842331883307098,
      "寻衅滋事罪": 0.5353280523329469,
      "故意毁坏财物罪": 0.7461261981057457,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.8068917941054596,
      "盗窃罪": 0.7868909621689724,
      "危险驾驶罪": 0.5644247508133858,
      "非法持有、私藏枪支、弹药罪": 0.8493946740315323,
      "受贿罪": 0.5291784724150358,
      "开设赌场罪": 0.9603732400647547,
      "交通肇事罪": 0.9334739949321356,
      "敲诈勒索罪": 0.7678839165559552,
      "故意伤害罪": 0.700108274827073,
      "容留他人吸毒罪": 1.0,
      "抢劫罪": 1.0
    },
    "RoBERTa": {
      "非法经营罪": 0.9118443028752999,
      "滥伐林木罪": 0.669828909003561,
      "诈骗罪": 0.7713217079183415,
      "妨害公务罪": 0.6892272132151432,
      "走私、贩卖、运输、制造毒品罪": 0.9305687780632227,
      "非法拘禁罪": 0.8319555087338462,
      "寻衅滋事罪": 0.4806327835594066,
      "故意毁坏财物罪": 0.6922369138672226,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.5776703893618773,
      "盗窃罪": 0.6890536602743778,
      "危险驾驶罪": 0.649239192985594,
      "非法持有、私藏枪支、弹药罪": 0.7577469472819085,
      "受贿罪": 0.3881528556058977,
      "开设赌场罪": 0.9628090235398569,
      "交通肇事罪": 0.9227128302108009,
      "敲诈勒索罪": 0.6008747850653767,
      "故意伤害罪": 0.6106164520641542,
      "容留他人吸毒罪": 1.0,
      "抢劫罪": 0.7706079274906419
    },
    "Qwen3-8B-Reranker": {
      "非法经营罪": 0.9668656750434009,
      "滥伐林木罪": 0.7093272707736487,
      "诈骗罪": 0.8388482489645476,
      "妨害公务罪": 0.9353357493855781,
      "走私、贩卖、运输、制造毒品罪": 0.9526058178152246,
      "非法拘禁罪": 0.9578675009956658,
      "寻衅滋事罪": 0.4838699973761548,
      "故意毁坏财物罪": 0.8474312995770297,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.9683350987311874,
      "盗窃罪": 0.835579609236171,
      "危险驾驶罪": 0.6761004717038402,
      "非法持有、私藏枪支、弹药罪": 0.9274350537576088,
      "受贿罪": 0.7182885078555543,
      "开设赌场罪": 0.8937684965458322,
      "交通肇事罪": 0.8201450440740854,
      "敲诈勒索罪": 0.9013253527016623,
      "故意伤害罪": 0.8637593848652854,
      "容留他人吸毒罪": 0.96331803895032,
      "抢劫罪": 0.6591066523336988
    },
    "KELLER": {
      "非法经营罪": 0.8946954904931224,
      "滥伐林木罪": 0.7505530097547628,
      "诈骗罪": 0.6737618114913342,
      "妨害公务罪": 0.860177852521141,
      "走私、贩卖、运输、制造毒品罪": 0.9035735090382923,
      "非法拘禁罪": 0.8785537996860822,
      "寻衅滋事罪": 0.6867598981586089,
      "故意毁坏财物罪": 0.44388511392958074,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.8770298186110359,
      "盗窃罪": 0.7872642605417053,
      "危险驾驶罪": 0.6350584024407196,
      "非法持有、私藏枪支、弹药罪": 0.8103296475944646,
      "受贿罪": 0.78830716802312,
      "开设赌场罪": 0.9338449443181405,
      "交通肇事罪": 0.8582425318466905,
      "敲诈勒索罪": 0.8004634616631325,
      "故意伤害罪": 0.7749844748166517,
      "容留他人吸毒罪": 0.9526058178152246,
      "抢劫罪": 0.7050431461703274
    }
  },
  "pairwise_main_FWER": {
    "BM25__VS__BGE-M3": {
      "standard_delta": -0.024875393776679466,
      "standard_ci": [
        -0.09588751496906577,
        0.05013510995402656
      ],
      "standard_p_raw": 0.5363463653634637,
      "stratified_delta": -0.007364697231020731,
      "stratified_ci": [
        -0.07401264256520002,
        0.06112936364328784
      ],
      "stratified_p_raw": 0.8189181081891811,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__SAILER": {
      "standard_delta": -0.051650109782439446,
      "standard_ci": [
        -0.11328387867308741,
        0.009949856433684283
      ],
      "standard_p_raw": 0.0983901609839016,
      "stratified_delta": -0.03618941393630728,
      "stratified_ci": [
        -0.09878822682168331,
        0.027159233503349235
      ],
      "stratified_p_raw": 0.2705729427057294,
      "standard_holm_adj_p": 0.5903409659034096,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__RoBERTa": {
      "standard_delta": 0.011971362475627023,
      "standard_ci": [
        -0.04964612059703867,
        0.07308142997347339
      ],
      "standard_p_raw": 0.6631336866313369,
      "stratified_delta": 0.032472862343118095,
      "stratified_ci": [
        -0.022448359734721184,
        0.08582057265698695
      ],
      "stratified_p_raw": 0.24117588241175883,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.08724781052217845,
      "standard_ci": [
        -0.1659150158244139,
        -0.009157595146621417
      ],
      "standard_p_raw": 0.025197480251974803,
      "stratified_delta": -0.07343308973951171,
      "stratified_ci": [
        -0.14824127842452306,
        -0.0002602673557995019
      ],
      "stratified_p_raw": 0.048795120487951205,
      "standard_holm_adj_p": 0.20157984201579843,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.34156584341565843,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__SAILER": {
      "standard_delta": -0.02677471600575998,
      "standard_ci": [
        -0.10167261313126054,
        0.02960952307843231
      ],
      "standard_p_raw": 0.44275572442755723,
      "stratified_delta": -0.028824716705286548,
      "stratified_ci": [
        -0.10537525841882085,
        0.032406702887155525
      ],
      "stratified_p_raw": 0.42415758424157585,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__RoBERTa": {
      "standard_delta": 0.03684675625230649,
      "standard_ci": [
        -0.02354181177082277,
        0.0920871884760761
      ],
      "standard_p_raw": 0.21537846215378462,
      "stratified_delta": 0.03983755957413883,
      "stratified_ci": [
        -0.024602752170819295,
        0.09783148269516015
      ],
      "stratified_p_raw": 0.21057894210578942,
      "standard_holm_adj_p": 0.9819018098190181,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.06237241674549898,
      "standard_ci": [
        -0.11352182332010823,
        -0.004916750488991179
      ],
      "standard_p_raw": 0.03519648035196481,
      "stratified_delta": -0.06606839250849099,
      "stratified_ci": [
        -0.12084503823244934,
        -0.005378749929922831
      ],
      "stratified_p_raw": 0.036396360363963605,
      "standard_holm_adj_p": 0.24637536246375363,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.29117088291170884,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "SAILER__VS__RoBERTa": {
      "standard_delta": 0.06362147225806647,
      "standard_ci": [
        0.031337151602578134,
        0.09962515827151903
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.06866227627942538,
      "stratified_ci": [
        0.02984468058870655,
        0.10935567040418591
      ],
      "stratified_p_raw": 0.00039996000399960006,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.003999600039996,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.035597700739739,
      "standard_ci": [
        -0.08372292319949695,
        0.020799415352692644
      ],
      "standard_p_raw": 0.19638036196380362,
      "stratified_delta": -0.037243675803204444,
      "stratified_ci": [
        -0.08849358528153724,
        0.019788414418910393
      ],
      "stratified_p_raw": 0.19318068193180682,
      "standard_holm_adj_p": 0.9819018098190181,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.09921917299780547,
      "standard_ci": [
        -0.15729946518527563,
        -0.04239560045991725
      ],
      "standard_p_raw": 0.00039996000399960006,
      "stratified_delta": -0.1059059520826298,
      "stratified_ci": [
        -0.171726265405461,
        -0.04190292211020935
      ],
      "stratified_p_raw": 0.0011998800119988001,
      "standard_holm_adj_p": 0.0035996400359964006,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.010798920107989201,
      "stratified_significant": true,
      "gate_trigger_a": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "standard_delta": 0.03777334437514923,
      "standard_ci": [
        -0.03656561096764888,
        0.11391473759540428
      ],
      "standard_p_raw": 0.33436656334366566,
      "stratified_delta": 0.02584471543570335,
      "stratified_ci": [
        -0.044012609513628245,
        0.09814587763691668
      ],
      "stratified_p_raw": 0.47255274472552744,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__BGE-M3": {
      "standard_delta": 0.012897950598469765,
      "standard_ci": [
        -0.028469686175768984,
        0.06342835957383082
      ],
      "standard_p_raw": 0.5993400659934006,
      "stratified_delta": 0.01848001820468262,
      "stratified_ci": [
        -0.026558214434039426,
        0.06915947539867456
      ],
      "stratified_p_raw": 0.46895310468953105,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__SAILER": {
      "standard_delta": -0.013876765407290215,
      "standard_ci": [
        -0.07129348382118533,
        0.04092100018529692
      ],
      "standard_p_raw": 0.646935306469353,
      "stratified_delta": -0.010344698500603927,
      "stratified_ci": [
        -0.06907749915353653,
        0.04458733932075341
      ],
      "stratified_p_raw": 0.716928307169283,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__RoBERTa": {
      "standard_delta": 0.049744706850776255,
      "standard_ci": [
        -0.009409047366110231,
        0.11471706303428708
      ],
      "standard_p_raw": 0.098990100989901,
      "stratified_delta": 0.058317577778821454,
      "stratified_ci": [
        -0.00613280893250306,
        0.1269220596643998
      ],
      "stratified_p_raw": 0.0807919208079192,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.04947446614702922,
      "standard_ci": [
        -0.10189741902527709,
        0.00034832307549580117
      ],
      "standard_p_raw": 0.05219478052194781,
      "stratified_delta": -0.04758837430380837,
      "stratified_ci": [
        -0.10272772167806618,
        0.00248124580997844
      ],
      "stratified_p_raw": 0.06239376062393761,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    }
  },
  "rank_top3_standard": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_top3_stratified": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_reversal_top3": false,
  "decision_gate_a_significance_change": false,
  "decision_gate_b_rank_reversal": false,
  "decision_stratified_trigger": false,
  "decision_text": "Charge-stratified evaluation: no trigger on this benchmark (null).",
  "input_files_sha256": {
    "qrels": "3ec2a9f97c8e9ac1505dea771e3d8959f91e7bb7a9a75e3393f2225e523e78ee",
    "gold_source": "c3b88b1059a60fdd4b6c13cc7d4335eaa17119fda567293f15f3da0e36b0c448",
    "gold_source_path": "./data/CAIL2022/query_stage2_valid_onlystage2_40.json",
    "system_BM25": "7ff45085ca5aec011ba528f6a1f334dcb54c72397318e6b728e6e7788d172fb6",
    "system_BGE-M3": "53e657c30b3e5aca59301ea48e333622380cc18b0cbe4c489e27bf473d186733",
    "system_SAILER": "10754d1d2c29e8279befc96ad5803e52c2e55c0c2eef4ca685f7d6a86b2cb264",
    "system_RoBERTa": "ccde6b1e6100c7798a4d7cb9ee7e809088a1a140b57449eea940f251522c527e",
    "system_Qwen3-8B-Reranker": "bc33b0cafdd4ff9b2526f9b6d6e34d5433254d700fc2dd45d628a20ebc95a95a",
    "system_KELLER": "243d05c83b87d6d57ca2334a609f63bb884d6d4dab6fcdbbf6ba9ba837ed4f1b"
  },
  "script_sha256": "16979c8a7120f457681bdd86715e67ef054b4b7757c592fd73fbbf270261751b",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS pairs only (10 pairs)",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:41:36Z"
}

==> anc/results/cce_main_v1_results.json <==
{
  "bench": "v1",
  "n_eligible_qids": 103,
  "n_qids_in_strata": 103,
  "n_strata": 33,
  "small_strata_n_lt_3": [
    "贪污罪",
    "聚众斗殴罪",
    "信用卡诈骗罪",
    "赌博罪",
    "盗伐林木罪",
    "过失致人死亡罪",
    "非法侵入住宅罪",
    "危险驾驶罪",
    "强奸罪",
    "重大责任事故罪",
    "受贿罪",
    "拒不执行判决、裁定罪",
    "非法持有、私藏枪支、弹药罪",
    "合同诈骗罪",
    "职务侵占罪"
  ],
  "strata_size_distribution": [
    8,
    7,
    6,
    6,
    6,
    6,
    5,
    5,
    4,
    4,
    4,
    4,
    3,
    3,
    3,
    3,
    3,
    3,
    2,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "stratified_estimand_primary": "equal_strata_macro",
  "stratified_estimand_sensitivity": "query_weighted",
  "per_system_standard_matched_denominator": {
    "BM25": {
      "mean_qw": 0.6804015114025608,
      "mean_eqstrata": 0.673665790005663,
      "ci_low_eqstrata": 0.6220743418311857,
      "ci_high_eqstrata": 0.7220761687795333
    },
    "BGE-M3": {
      "mean_qw": 0.7317495026575774,
      "mean_eqstrata": 0.7254751509666888,
      "ci_low_eqstrata": 0.6656793088018328,
      "ci_high_eqstrata": 0.7809850014524695
    },
    "SAILER": {
      "mean_qw": 0.7146221019179672,
      "mean_eqstrata": 0.7206737019096147,
      "ci_low_eqstrata": 0.6635632376106871,
      "ci_high_eqstrata": 0.7758985616359007
    },
    "RoBERTa": {
      "mean_qw": 0.6990397272295421,
      "mean_eqstrata": 0.7037376327963972,
      "ci_low_eqstrata": 0.6553812824163308,
      "ci_high_eqstrata": 0.7525325027365312
    },
    "Qwen3-8B-Reranker": {
      "mean_qw": 0.7864601181828396,
      "mean_eqstrata": 0.7855249827713356,
      "ci_low_eqstrata": 0.7497075151064728,
      "ci_high_eqstrata": 0.8214876064374254
    },
    "KELLER": {
      "mean_qw": 0.8434052720863952,
      "mean_eqstrata": 0.8362200282764487,
      "ci_low_eqstrata": 0.7942940305549361,
      "ci_high_eqstrata": 0.8732099775072578
    }
  },
  "per_system_standard_all_eligible": {
    "BM25": {
      "mean_ndcg10_all_eligible": 0.6804015114025611,
      "n_used": 103
    },
    "BGE-M3": {
      "mean_ndcg10_all_eligible": 0.7317495026575777,
      "n_used": 103
    },
    "SAILER": {
      "mean_ndcg10_all_eligible": 0.7146221019179672,
      "n_used": 103
    },
    "RoBERTa": {
      "mean_ndcg10_all_eligible": 0.6990397272295421,
      "n_used": 103
    },
    "Qwen3-8B-Reranker": {
      "mean_ndcg10_all_eligible": 0.7864601181828396,
      "n_used": 103
    },
    "KELLER": {
      "mean_ndcg10_all_eligible": 0.8434052720863952,
      "n_used": 103
    }
  },
  "per_system_stratified": {
    "BM25": {
      "equal_strata_macro": 0.673665790005663,
      "ci_low": 0.6219404246211995,
      "ci_high": 0.7231641765266693,
      "query_weighted": 0.6804015114025608
    },
    "BGE-M3": {
      "equal_strata_macro": 0.7254751509666888,
      "ci_low": 0.6667660963639611,
      "ci_high": 0.7819323355208547,
      "query_weighted": 0.7317495026575774
    },
    "SAILER": {
      "equal_strata_macro": 0.7206737019096147,
      "ci_low": 0.6634984983879755,
      "ci_high": 0.7758528526825853,
      "query_weighted": 0.7146221019179672
    },
    "RoBERTa": {
      "equal_strata_macro": 0.7037376327963972,
      "ci_low": 0.6548181070922444,
      "ci_high": 0.7521415759671827,
      "query_weighted": 0.6990397272295421
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.7855249827713356,
      "ci_low": 0.7495359025441461,
      "ci_high": 0.8222993463722289,
      "query_weighted": 0.7864601181828396
    },
    "KELLER": {
      "equal_strata_macro": 0.8362200282764487,
      "ci_low": 0.7942469503053777,
      "ci_high": 0.8739987939107677,
      "query_weighted": 0.8434052720863952
    }
  },
  "per_strata_per_system": {
    "BM25": {
      "贪污罪": 0.6050601430901035,
      "非法经营罪": 0.50720801607795,
      "滥伐林木罪": 0.8948552226365137,
      "走私、贩卖、运输、制造毒品罪": 0.7956689591323219,
      "抢劫罪": 0.6581936576048318,
      "故意伤害罪": 0.6856419004627656,
      "聚众斗殴罪": 0.6273763219679629,
      "非法持有毒品罪": 0.6846400857525338,
      "信用卡诈骗罪": 0.5592915617894803,
      "诈骗罪": 0.6461975497008399,
      "赌博罪": 0.8281206768936491,
      "敲诈勒索罪": 0.5347178700807791,
      "寻衅滋事罪": 0.649829809466541,
      "盗窃罪": 0.7629956154700634,
      "非法拘禁罪": 0.6949318329716505,
      "妨害公务罪": 0.5894154973777049,
      "盗伐林木罪": 0.8532243613839973,
      "开设赌场罪": 0.6859298407695907,
      "交通肇事罪": 0.5713313286964374,
      "非国家工作人员受贿罪": 0.6029071450694282,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.6635577271959515,
      "容留他人吸毒罪": 0.8569954532890529,
      "过失致人死亡罪": 0.8247893393060272,
      "故意毁坏财物罪": 0.5219077532399444,
      "非法侵入住宅罪": 0.33866392373202486,
      "危险驾驶罪": 0.7152107468751323,
      "强奸罪": 0.8364876891006817,
      "重大责任事故罪": 0.4190787560693543,
      "受贿罪": 0.8576774544117582,
      "拒不执行判决、裁定罪": 0.3793312523383273,
      "非法持有、私藏枪支、弹药罪": 0.8861046129262972,
      "合同诈骗罪": 0.8629126900222177,
      "职务侵占罪": 0.6307162752849645
    },
    "BGE-M3": {
      "贪污罪": 0.6103360724755726,
      "非法经营罪": 0.7553160316293014,
      "滥伐林木罪": 0.9300246038644079,
      "走私、贩卖、运输、制造毒品罪": 0.8937381053351385,
      "抢劫罪": 0.7072185970258218,
      "故意伤害罪": 0.782915720743651,
      "聚众斗殴罪": 0.6466824060568308,
      "非法持有毒品罪": 0.7129081442479457,
      "信用卡诈骗罪": 0.9078938273499504,
      "诈骗罪": 0.5622607003926742,
      "赌博罪": 0.6780692238337185,
      "敲诈勒索罪": 0.41640954282488507,
      "寻衅滋事罪": 0.6985985449878898,
      "盗窃罪": 0.7795738788883995,
      "非法拘禁罪": 0.5842943809113559,
      "妨害公务罪": 0.8692947166767975,
      "盗伐林木罪": 0.6023097498746202,
      "开设赌场罪": 0.8531096838530811,
      "交通肇事罪": 0.6443282686151811,
      "非国家工作人员受贿罪": 0.5049755524474357,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.6334752628894109,
      "容留他人吸毒罪": 0.9036520385119345,
      "过失致人死亡罪": 0.8727042506951503,
      "故意毁坏财物罪": 0.6956727501235437,
      "非法侵入住宅罪": 0.23835776357850202,
      "危险驾驶罪": 0.900346883204941,
      "强奸罪": 0.9574284411791895,
      "重大责任事故罪": 0.5635478631174127,
      "受贿罪": 0.803278826110214,
      "拒不执行判决、裁定罪": 0.8911742177248004,
      "非法持有、私藏枪支、弹药罪": 0.9667369974660678,
      "合同诈骗罪": 0.8708314003369498,
      "职务侵占罪": 0.5032155349279528
    },
    "SAILER": {
      "贪污罪": 0.6179149066739494,
      "非法经营罪": 0.5294410086066611,
      "滥伐林木罪": 0.9662527946545824,
      "走私、贩卖、运输、制造毒品罪": 0.8984300490729327,
      "抢劫罪": 0.7429395433069991,
      "故意伤害罪": 0.6996716021431689,
      "聚众斗殴罪": 0.646662464814912,
      "非法持有毒品罪": 0.6411290365312535,
      "信用卡诈骗罪": 0.5885282463007279,
      "诈骗罪": 0.6086169389685409,
      "赌博罪": 0.7275044719672271,
      "敲诈勒索罪": 0.5097942253793222,
      "寻衅滋事罪": 0.5746193570511089,
      "盗窃罪": 0.7770265140978636,
      "非法拘禁罪": 0.5821914536572979,
      "妨害公务罪": 0.8821524560121282,
      "盗伐林木罪": 0.6023097498746202,
      "开设赌场罪": 0.7062098778252118,
      "交通肇事罪": 0.7801461770290817,
      "非国家工作人员受贿罪": 0.7898301094709845,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.6287090235312225,
      "容留他人吸毒罪": 0.8855219720166572,
      "过失致人死亡罪": 0.754739273979417,
      "故意毁坏财物罪": 0.362440289738212,
      "非法侵入住宅罪": 0.3445125016712286,
      "危险驾驶罪": 0.8550113174198942,
      "强奸罪": 0.9608008655106622,
      "重大责任事故罪": 0.9217123695344206,
      "受贿罪": 0.91746558763822,
      "拒不执行判决、裁定罪": 0.866947989864271,
      "非法持有、私藏枪支、弹药罪": 0.901942250114298,
      "合同诈骗罪": 0.9142823919991944,
      "职务侵占罪": 0.5967753465610096
    },
    "RoBERTa": {
      "贪污罪": 0.5020471432708546,
      "非法经营罪": 0.5391448745129673,
      "滥伐林木罪": 0.8718020758620796,
      "走私、贩卖、运输、制造毒品罪": 0.8747062015931545,
      "抢劫罪": 0.7020946333425435,
      "故意伤害罪": 0.6677838980763207,
      "聚众斗殴罪": 0.6805284588527043,
      "非法持有毒品罪": 0.6550893633331719,
      "信用卡诈骗罪": 0.4653790036750776,
      "诈骗罪": 0.6270808128750975,
      "赌博罪": 0.7042380303974778,
      "敲诈勒索罪": 0.5382980917943618,
      "寻衅滋事罪": 0.5982661356168869,
      "盗窃罪": 0.7704910470390169,
      "非法拘禁罪": 0.5596092494652403,
      "妨害公务罪": 0.843712987486704,
      "盗伐林木罪": 0.7172680129554305,
      "开设赌场罪": 0.7481423861348909,
      "交通肇事罪": 0.6406119966926619,
      "非国家工作人员受贿罪": 0.6783297767730327,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.6410912093776546,
      "容留他人吸毒罪": 0.8763914776978629,
      "过失致人死亡罪": 0.824142269152767,
      "故意毁坏财物罪": 0.39968254096861494,
      "非法侵入住宅罪": 0.47573518955321825,
      "危险驾驶罪": 0.6710506888131277,
      "强奸罪": 0.8236998933965709,
      "重大责任事故罪": 0.6723637588589443,
      "受贿罪": 0.8978660203935511,
      "拒不执行判决、裁定罪": 0.9668728882728055,
      "非法持有、私藏枪支、弹药罪": 0.9216787957745648,
      "合同诈骗罪": 0.903672959593683,
      "职务侵占罪": 0.7644700106780629
    },
    "Qwen3-8B-Reranker": {
      "贪污罪": 0.6968676762240796,
      "非法经营罪": 0.6255060056128167,
      "滥伐林木罪": 0.96331803895032,
      "走私、贩卖、运输、制造毒品罪": 0.8681929846291699,
      "抢劫罪": 0.693125516778852,
      "故意伤害罪": 0.792599417607322,
      "聚众斗殴罪": 0.6523751644935325,
      "非法持有毒品罪": 0.7641352294607687,
      "信用卡诈骗罪": 0.9100697692521993,
      "诈骗罪": 0.6771692286639237,
      "赌博罪": 0.7025464823872152,
      "敲诈勒索罪": 0.7590111226333952,
      "寻衅滋事罪": 0.720615471257963,
      "盗窃罪": 0.8097451625942256,
      "非法拘禁罪": 0.7495330362838917,
      "妨害公务罪": 0.8874748494895486,
      "盗伐林木罪": 0.6023097498746202,
      "开设赌场罪": 0.800909863220949,
      "交通肇事罪": 0.6978882929032855,
      "非国家工作人员受贿罪": 0.7404131030959334,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.7825909188002528,
      "容留他人吸毒罪": 0.959481188497166,
      "过失致人死亡罪": 0.7058694062171982,
      "故意毁坏财物罪": 0.7411602008799599,
      "非法侵入住宅罪": 0.7482069013334512,
      "危险驾驶罪": 0.7875369930916644,
      "强奸罪": 1.0,
      "重大责任事故罪": 0.8133631521161421,
      "受贿罪": 0.8827499766698312,
      "拒不执行判决、裁定罪": 0.8415908474314976,
      "非法持有、私藏枪支、弹药罪": 1.0,
      "合同诈骗罪": 0.9152017749988763,
      "职务侵占罪": 0.6307669060040229
    },
    "KELLER": {
      "贪污罪": 0.8139785565638544,
      "非法经营罪": 0.866687576749583,
      "滥伐林木罪": 0.9326432531485486,
      "走私、贩卖、运输、制造毒品罪": 0.8646632231221179,
      "抢劫罪": 0.7477643472160548,
      "故意伤害罪": 0.7951524406476365,
      "聚众斗殴罪": 0.8438342162657706,
      "非法持有毒品罪": 0.9496577441630213,
      "信用卡诈骗罪": 0.8368060675325866,
      "诈骗罪": 0.787171623486761,
      "赌博罪": 0.6569323288075983,
      "敲诈勒索罪": 0.7320206100698742,
      "寻衅滋事罪": 0.9332796480679125,
      "盗窃罪": 0.8545133744120769,
      "非法拘禁罪": 0.8603989080814933,
      "妨害公务罪": 0.9696590559419264,
      "盗伐林木罪": 1.0,
      "开设赌场罪": 0.9002620798745398,
      "交通肇事罪": 0.7741965750095723,
      "非国家工作人员受贿罪": 0.8801633519874712,
      "掩饰、隐瞒犯罪所得、犯罪所得收益罪": 0.6643429552519631,
      "容留他人吸毒罪": 0.9101002737962999,
      "过失致人死亡罪": 0.6263142002597998,
      "故意毁坏财物罪": 0.7504582268911603,
      "非法侵入住宅罪": 0.46821501469290644,
      "危险驾驶罪": 0.8644557645135101,
      "强奸罪": 1.0,
      "重大责任事故罪": 0.8697673159700998,
      "受贿罪": 1.0,
      "拒不执行判决、裁定罪": 0.8899541168509599,
      "非法持有、私藏枪支、弹药罪": 0.8899541168509599,
      "合同诈骗罪": 0.9173035921618792,
      "职务侵占罪": 0.7446103747348672
    }
  },
  "pairwise_main_FWER": {
    "BM25__VS__BGE-M3": {
      "standard_delta": -0.051347991255016656,
      "standard_ci": [
        -0.09678892771812322,
        -0.008596503079592163
      ],
      "standard_p_raw": 0.019998000199980003,
      "stratified_delta": -0.05180936096102571,
      "stratified_ci": [
        -0.10507791025508957,
        -0.0017410448998693864
      ],
      "stratified_p_raw": 0.04279572042795721,
      "standard_holm_adj_p": 0.11998800119988001,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.25677432256774324,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__SAILER": {
      "standard_delta": -0.03422059051540627,
      "standard_ci": [
        -0.08177445093927568,
        0.0068192007642776924
      ],
      "standard_p_raw": 0.10618938106189381,
      "stratified_delta": -0.04700791190395157,
      "stratified_ci": [
        -0.10273730560639968,
        0.002146322763703594
      ],
      "stratified_p_raw": 0.06059394060593941,
      "standard_holm_adj_p": 0.34496550344965504,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.30296970302969706,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__RoBERTa": {
      "standard_delta": -0.01863821582698133,
      "standard_ci": [
        -0.05954636073046672,
        0.016200403189995504
      ],
      "standard_p_raw": 0.33036696330366966,
      "stratified_delta": -0.03007184279073406,
      "stratified_ci": [
        -0.08088408254763095,
        0.011297735984737047
      ],
      "stratified_p_raw": 0.18298170182981702,
      "standard_holm_adj_p": 0.6607339266073393,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.7319268073192681,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.10605860678027879,
      "standard_ci": [
        -0.14203157702439076,
        -0.07432829817115957
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.11185919276567258,
      "stratified_ci": [
        -0.16241276575819102,
        -0.06259217731631787
      ],
      "stratified_p_raw": 0.00039996000399960006,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.0031996800319968005,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__SAILER": {
      "standard_delta": 0.017127400739610388,
      "standard_ci": [
        -0.024364398776939657,
        0.05718870559434651
      ],
      "standard_p_raw": 0.41535846415358463,
      "stratified_delta": 0.0048014490570741485,
      "stratified_ci": [
        -0.04134164762332484,
        0.05206281049313961
      ],
      "stratified_p_raw": 0.8375162483751625,
      "standard_holm_adj_p": 0.6607339266073393,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.8411158884111589,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__RoBERTa": {
      "standard_delta": 0.032709775428035326,
      "standard_ci": [
        -0.0027195075675518396,
        0.06770561926280233
      ],
      "standard_p_raw": 0.068993100689931,
      "stratified_delta": 0.02173751817029166,
      "stratified_ci": [
        -0.025664289532491096,
        0.07156506464037107
      ],
      "stratified_p_raw": 0.36936306369363064,
      "standard_holm_adj_p": 0.34496550344965504,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.8411158884111589,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.05471061552526213,
      "standard_ci": [
        -0.09483427391003298,
        -0.021221189844236307
      ],
      "standard_p_raw": 0.0005999400059994001,
      "stratified_delta": -0.06004983180464686,
      "stratified_ci": [
        -0.10575861860611883,
        -0.018514505882106114
      ],
      "stratified_p_raw": 0.0033996600339966003,
      "standard_holm_adj_p": 0.004199580041995801,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.023797620237976203,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "SAILER__VS__RoBERTa": {
      "standard_delta": 0.015582374688424938,
      "standard_ci": [
        -0.0016400725406130604,
        0.03407295676707989
      ],
      "standard_p_raw": 0.07639236076392361,
      "stratified_delta": 0.016936069113217513,
      "stratified_ci": [
        -0.012854579759386777,
        0.04801611863341289
      ],
      "stratified_p_raw": 0.2803719628037196,
      "standard_holm_adj_p": 0.34496550344965504,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.8411158884111589,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.07183801626487252,
      "standard_ci": [
        -0.10941400070360706,
        -0.035109931352486135
      ],
      "standard_p_raw": 0.00039996000399960006,
      "stratified_delta": -0.06485128086172101,
      "stratified_ci": [
        -0.10998352966016876,
        -0.02468840157341582
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.0031996800319968005,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.08742039095329746,
      "standard_ci": [
        -0.11833999076997186,
        -0.05765648868171651
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.08178734997493853,
      "stratified_ci": [
        -0.12676971108369428,
        -0.03989968723020932
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "standard_delta": 0.16300376068383438,
      "standard_ci": [
        0.11916739026363266,
        0.20842245096501635
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.16255423827078563,
      "stratified_ci": [
        0.11100555544023559,
        0.21214249159825418
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__BGE-M3": {
      "standard_delta": 0.11165576942881772,
      "standard_ci": [
        0.06882729202762758,
        0.157823244398003
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.1107448773097599,
      "stratified_ci": [
        0.06156004743915707,
        0.16079102317022748
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__SAILER": {
      "standard_delta": 0.1287831701684281,
      "standard_ci": [
        0.0789552489186208,
        0.18218772101969657
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.11554632636683405,
      "stratified_ci": [
        0.06912951528040347,
        0.16341412030348085
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__RoBERTa": {
      "standard_delta": 0.14436554485685305,
      "standard_ci": [
        0.10095813396866567,
        0.19173153725150247
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.13248239548005156,
      "stratified_ci": [
        0.08411825185990915,
        0.18017515164685494
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "standard_delta": 0.05694515390355559,
      "standard_ci": [
        0.019867069923403233,
        0.09456419428397851
      ],
      "standard_p_raw": 0.001999800019998,
      "stratified_delta": 0.05069504550511305,
      "stratified_ci": [
        0.00870206782089159,
        0.09243721126723944
      ],
      "stratified_p_raw": 0.0197980201979802,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    }
  },
  "rank_top3_standard": [
    "Qwen3-8B-Reranker",
    "BGE-M3",
    "SAILER"
  ],
  "rank_top3_stratified": [
    "Qwen3-8B-Reranker",
    "BGE-M3",
    "SAILER"
  ],
  "rank_reversal_top3": false,
  "decision_gate_a_significance_change": false,
  "decision_gate_b_rank_reversal": false,
  "decision_stratified_trigger": false,
  "decision_text": "Charge-stratified evaluation: no trigger on this benchmark (null).",
  "input_files_sha256": {
    "qrels": "b076fca0af5350edb2b2d044b3b159d8e20651c18d0ce856f8cd4d17b20dcc5d",
    "gold_source": "adf8d5ae49c5dcf72e64196a0c28b0408758efe98d915fba846b52dc77060c8d",
    "gold_source_path": "./data/LeCaRD/query.json",
    "system_BM25": "170cc0f0e387e159a251c77c83bb9e51d7111fde5c41d71ba0452a10bed1e005",
    "system_BGE-M3": "230b8a809d42a90036768fe017481485a135f135a7bc526bea25268dac7765d4",
    "system_SAILER": "5af2a2a43f84c8a34ca779ffde5b765fabed5f40232f833a9c8280faaad0cc18",
    "system_RoBERTa": "762d3604bbea12dc35b46c2492fede5ca9bdc689c8c95bf95ccf2b462dac7607",
    "system_Qwen3-8B-Reranker": "4e6a62e99c1c23a528918d758fe7c665a42556ddccf96349063b46519d277e86",
    "system_KELLER": "9079ae0b902dac25381953a0669d7f5de22bbf3ffba6d238ceb3db3d88243e8d"
  },
  "script_sha256": "16979c8a7120f457681bdd86715e67ef054b4b7757c592fd73fbbf270261751b",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS pairs only (10 pairs)",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:41:29Z"
}

==> anc/results/cce_main_v2_results.json <==
{
  "bench": "v2",
  "n_eligible_qids": 160,
  "n_qids_in_strata": 160,
  "n_strata": 52,
  "small_strata_n_lt_3": [
    "非法占用农用地罪",
    "非法持有毒品罪",
    "开设赌场罪",
    "贪污罪",
    "危险驾驶罪",
    "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪",
    "失火罪",
    "走私、贩卖、运输、制造毒品罪",
    "强奸罪",
    "组织、领导传销活动罪",
    "伪造、变造、买卖国家机关公文、证件、印章罪",
    "假冒注册商标罪",
    "拒不支付劳动报酬罪",
    "猥亵儿童罪",
    "故意毁坏财物罪",
    "污染环境罪",
    "合同诈骗罪",
    "行贿罪",
    "组织卖淫罪",
    "非法侵入住宅罪",
    "敲诈勒索罪"
  ],
  "strata_size_distribution": [
    10,
    7,
    7,
    6,
    6,
    5,
    5,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "stratified_estimand_primary": "equal_strata_macro",
  "stratified_estimand_sensitivity": "query_weighted",
  "per_system_standard_matched_denominator": {
    "BM25": {
      "mean_qw": 0.7422545083983455,
      "mean_eqstrata": 0.7417562527658822,
      "ci_low_eqstrata": 0.6939580552880092,
      "ci_high_eqstrata": 0.788061599484902
    },
    "BGE-M3": {
      "mean_qw": 0.792309320798033,
      "mean_eqstrata": 0.7928203422426628,
      "ci_low_eqstrata": 0.7493710060894696,
      "ci_high_eqstrata": 0.832545727512992
    },
    "SAILER": {
      "mean_qw": 0.7924109977064477,
      "mean_eqstrata": 0.8044112285048912,
      "ci_low_eqstrata": 0.7704105680942446,
      "ci_high_eqstrata": 0.838633911889858
    },
    "RoBERTa": {
      "mean_qw": 0.7909082647140177,
      "mean_eqstrata": 0.8011275600688926,
      "ci_low_eqstrata": 0.7641957647352728,
      "ci_high_eqstrata": 0.8376370029732754
    },
    "Qwen3-8B-Reranker": {
      "mean_qw": 0.8166162445567517,
      "mean_eqstrata": 0.8245481485241059,
      "ci_low_eqstrata": 0.7935303917496616,
      "ci_high_eqstrata": 0.8548522115349664
    },
    "KELLER": {
      "mean_qw": 0.8773676574449116,
      "mean_eqstrata": 0.8838521888656399,
      "ci_low_eqstrata": 0.8566135081410712,
      "ci_high_eqstrata": 0.9102511520709984
    }
  },
  "per_system_standard_all_eligible": {
    "BM25": {
      "mean_ndcg10_all_eligible": 0.7422545083983454,
      "n_used": 160
    },
    "BGE-M3": {
      "mean_ndcg10_all_eligible": 0.7923093207980328,
      "n_used": 160
    },
    "SAILER": {
      "mean_ndcg10_all_eligible": 0.7924109977064477,
      "n_used": 160
    },
    "RoBERTa": {
      "mean_ndcg10_all_eligible": 0.7909082647140177,
      "n_used": 160
    },
    "Qwen3-8B-Reranker": {
      "mean_ndcg10_all_eligible": 0.8166162445567519,
      "n_used": 160
    },
    "KELLER": {
      "mean_ndcg10_all_eligible": 0.8773676574449116,
      "n_used": 160
    }
  },
  "per_system_stratified": {
    "BM25": {
      "equal_strata_macro": 0.7417562527658822,
      "ci_low": 0.6938451531907953,
      "ci_high": 0.7873502249976847,
      "query_weighted": 0.7422545083983455
    },
    "BGE-M3": {
      "equal_strata_macro": 0.7928203422426628,
      "ci_low": 0.7500051958086553,
      "ci_high": 0.8327836877345841,
      "query_weighted": 0.792309320798033
    },
    "SAILER": {
      "equal_strata_macro": 0.8044112285048912,
      "ci_low": 0.7702564248622485,
      "ci_high": 0.8385456342040701,
      "query_weighted": 0.7924109977064477
    },
    "RoBERTa": {
      "equal_strata_macro": 0.8011275600688926,
      "ci_low": 0.7644629933366159,
      "ci_high": 0.8364285180875518,
      "query_weighted": 0.7909082647140177
    },
    "Qwen3-8B-Reranker": {
      "equal_strata_macro": 0.8245481485241059,
      "ci_low": 0.793890752552359,
      "ci_high": 0.8547713078083993,
      "query_weighted": 0.8166162445567517
    },
    "KELLER": {
      "equal_strata_macro": 0.8838521888656399,
      "ci_low": 0.8563617406731855,
      "ci_high": 0.9100472453912991,
      "query_weighted": 0.8773676574449116
    }
  },
  "per_strata_per_system": {
    "BM25": {
      "窝藏、包庇罪": 0.3817585733374038,
      "抢夺罪": 0.5911099534037831,
      "非法占用农用地罪": 0.9333557199160035,
      "受贿罪": 0.9019978294147312,
      "诈骗罪": 0.7510980857183414,
      "非法经营罪": 0.7495098100196679,
      "拒不执行判决、裁定罪": 0.7458006264036167,
      "非法持有毒品罪": 0.6782165878356239,
      "开设赌场罪": 0.8317929714241651,
      "引诱、容留、介绍卖淫罪": 0.6977653553407365,
      "寻衅滋事罪": 0.8197033324617088,
      "放火罪": 0.8057161319343896,
      "贪污罪": 0.6389808969168116,
      "危险驾驶罪": 0.8310079275866007,
      "挪用公款罪": 0.6202061833507002,
      "非法拘禁罪": 0.6654577499991154,
      "非法捕捞水产品罪": 0.8930390160518621,
      "非法吸收公众存款罪": 0.7823960611313339,
      "生产、销售有毒、有害食品罪": 0.8964544152298742,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 0.7654999533396626,
      "过失致人死亡罪": 0.6064302831313422,
      "失火罪": 0.9040103218058504,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.8893510685419259,
      "妨害公务罪": 0.6607847866465295,
      "非法持有、私藏枪支、弹药罪": 0.8376121024168212,
      "盗伐林木罪": 0.5766183039862904,
      "聚众斗殴罪": 0.9889576294242685,
      "走私、贩卖、运输、制造毒品罪": 0.9838774560423063,
      "抢劫罪": 0.6279461422557243,
      "信用卡诈骗罪": 0.5528675134657455,
      "强奸罪": 0.199306233590118,
      "赌博罪": 0.7841515031660197,
      "组织、领导传销活动罪": 1.0,
      "挪用资金罪": 0.4857411203192671,
      "滥伐林木罪": 0.8312869769187476,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.592565628938714,
      "故意伤害罪": 0.892323734000743,
      "假冒注册商标罪": 1.0,
      "拒不支付劳动报酬罪": 0.9526058178152246,
      "猥亵儿童罪": 0.5171620947373358,
      "非法种植毒品原植物罪": 0.7492557368477266,
      "故意毁坏财物罪": 0.3803283959184867,
      "容留他人吸毒罪": 0.5656610209173372,
      "污染环境罪": 0.6727990892779573,
      "合同诈骗罪": 0.8975828762407047,
      "故意杀人罪": 0.6866911273128885,
      "交通肇事罪": 0.9250878991435042,
      "行贿罪": 0.6020039368750989,
      "组织卖淫罪": 0.716749471510516,
      "职务侵占罪": 0.688199145227301,
      "非法侵入住宅罪": 1.0,
      "敲诈勒索罪": 0.8225005465352475
    },
    "BGE-M3": {
      "窝藏、包庇罪": 0.47993641807428317,
      "抢夺罪": 0.6642250124465535,
      "非法占用农用地罪": 0.9763029089076123,
      "受贿罪": 0.8876942765267891,
      "诈骗罪": 0.7609923320506999,
      "非法经营罪": 0.9179307501645466,
      "拒不执行判决、裁定罪": 0.7916229180075365,
      "非法持有毒品罪": 0.7280140312976369,
      "开设赌场罪": 0.8292371784491215,
      "引诱、容留、介绍卖淫罪": 0.7693967185646393,
      "寻衅滋事罪": 0.8408509098512736,
      "放火罪": 0.8388593465787123,
      "贪污罪": 0.6115638888395758,
      "危险驾驶罪": 0.8864189125903761,
      "挪用公款罪": 0.5952296409625858,
      "非法拘禁罪": 0.7220665744899082,
      "非法捕捞水产品罪": 0.8498073164622479,
      "非法吸收公众存款罪": 0.7854207683981695,
      "生产、销售有毒、有害食品罪": 0.9040555172909686,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 0.8313959710158559,
      "过失致人死亡罪": 0.6837905853838273,
      "失火罪": 0.9528889619680712,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.9211021382652312,
      "妨害公务罪": 0.6737127055341703,
      "非法持有、私藏枪支、弹药罪": 0.8665746430580822,
      "盗伐林木罪": 0.598214259498711,
      "聚众斗殴罪": 0.9884281296772038,
      "走私、贩卖、运输、制造毒品罪": 0.9902658207362975,
      "抢劫罪": 0.7228491912672464,
      "信用卡诈骗罪": 0.7279424101433589,
      "强奸罪": 0.2520649403266671,
      "赌博罪": 0.8459565428628765,
      "组织、领导传销活动罪": 1.0,
      "挪用资金罪": 0.5939156492315755,
      "滥伐林木罪": 0.838006745644334,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.883255127103779,
      "故意伤害罪": 0.9220711887399861,
      "假冒注册商标罪": 1.0,
      "拒不支付劳动报酬罪": 0.8899541168509599,
      "猥亵儿童罪": 0.8735794864074112,
      "非法种植毒品原植物罪": 0.7480442445394795,
      "故意毁坏财物罪": 0.5964065224987039,
      "容留他人吸毒罪": 0.6917023104853018,
      "污染环境罪": 0.6066440335960978,
      "合同诈骗罪": 0.8909917927337877,
      "故意杀人罪": 0.8633046163541666,
      "交通肇事罪": 0.9185490838737301,
      "行贿罪": 0.5601220921678569,
      "组织卖淫罪": 0.9438341559942771,
      "职务侵占罪": 0.7195640742001537,
      "非法侵入住宅罪": 1.0,
      "敲诈勒索罪": 0.7919008365060336
    },
    "SAILER": {
      "窝藏、包庇罪": 0.5110782046491228,
      "抢夺罪": 0.6222529994539555,
      "非法占用农用地罪": 0.9787142205895947,
      "受贿罪": 0.9343735937256546,
      "诈骗罪": 0.8096884802132389,
      "非法经营罪": 0.7851137243714069,
      "拒不执行判决、裁定罪": 0.7266484641474085,
      "非法持有毒品罪": 0.7597863452679443,
      "开设赌场罪": 0.7947155891953605,
      "引诱、容留、介绍卖淫罪": 0.6872199964281683,
      "寻衅滋事罪": 0.8445540059382978,
      "放火罪": 0.8503221398089034,
      "贪污罪": 0.7165343076740485,
      "危险驾驶罪": 0.8215605707970104,
      "挪用公款罪": 0.6092277275236312,
      "非法拘禁罪": 0.6538909363078035,
      "非法捕捞水产品罪": 0.8715603193388238,
      "非法吸收公众存款罪": 0.8255762595897393,
      "生产、销售有毒、有害食品罪": 0.8716223474669063,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 0.7676271583875318,
      "过失致人死亡罪": 0.6327591268017058,
      "失火罪": 0.9392255266788078,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.9262637073459535,
      "妨害公务罪": 0.7227522829700015,
      "非法持有、私藏枪支、弹药罪": 0.8457233463694084,
      "盗伐林木罪": 0.6082151579526327,
      "聚众斗殴罪": 1.0,
      "走私、贩卖、运输、制造毒品罪": 1.0,
      "抢劫罪": 0.748275048987976,
      "信用卡诈骗罪": 0.6456170907417501,
      "强奸罪": 0.7799082337019199,
      "赌博罪": 0.7801788895567061,
      "组织、领导传销活动罪": 1.0,
      "挪用资金罪": 0.7328463303822358,
      "滥伐林木罪": 0.8133878741277218,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.7326949605934903,
      "故意伤害罪": 0.9030708118652752,
      "假冒注册商标罪": 1.0,
      "拒不支付劳动报酬罪": 1.0,
      "猥亵儿童罪": 0.8205228949141826,
      "非法种植毒品原植物罪": 0.7682971651324432,
      "故意毁坏财物罪": 0.6610584926578503,
      "容留他人吸毒罪": 0.6043336625138845,
      "污染环境罪": 0.6966855610793095,
      "合同诈骗罪": 1.0,
      "故意杀人罪": 0.8443595632997395,
      "交通肇事罪": 0.9435197841592288,
      "行贿罪": 0.6612832863587691,
      "组织卖淫罪": 0.8935089661734454,
      "职务侵占罪": 0.7917625602901586,
      "非法侵入住宅罪": 0.9652843890316114,
      "敲诈勒索罪": 0.9257817776935875
    },
    "RoBERTa": {
      "窝藏、包庇罪": 0.47892117600557954,
      "抢夺罪": 0.6637029176290289,
      "非法占用农用地罪": 1.0,
      "受贿罪": 0.9449770584254799,
      "诈骗罪": 0.82775197155047,
      "非法经营罪": 0.783103416331036,
      "拒不执行判决、裁定罪": 0.7516013309826896,
      "非法持有毒品罪": 0.7118262967052794,
      "开设赌场罪": 0.756866253921358,
      "引诱、容留、介绍卖淫罪": 0.7196842819382435,
      "寻衅滋事罪": 0.8238031212577168,
      "放火罪": 0.8396259489851361,
      "贪污罪": 0.7918379911267546,
      "危险驾驶罪": 0.8309156612681637,
      "挪用公款罪": 0.4900654700195732,
      "非法拘禁罪": 0.688409928528735,
      "非法捕捞水产品罪": 0.8607235489923883,
      "非法吸收公众存款罪": 0.8604175036817893,
      "生产、销售有毒、有害食品罪": 0.824775755491331,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 0.8735794864074112,
      "过失致人死亡罪": 0.6793771440216176,
      "失火罪": 0.9291918708756834,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.9662527946545824,
      "妨害公务罪": 0.7878086945751736,
      "非法持有、私藏枪支、弹药罪": 0.8321311539260973,
      "盗伐林木罪": 0.6278034187641398,
      "聚众斗殴罪": 0.9842019392717415,
      "走私、贩卖、运输、制造毒品罪": 1.0,
      "抢劫罪": 0.7487196762542244,
      "信用卡诈骗罪": 0.6491086238974519,
      "强奸罪": 0.5481540639795447,
      "赌博罪": 0.7854139612704187,
      "组织、领导传销活动罪": 1.0,
      "挪用资金罪": 0.6934172284529017,
      "滥伐林木罪": 0.8203969446341501,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.7241117552681807,
      "故意伤害罪": 0.9043055266277644,
      "假冒注册商标罪": 0.9652843890316114,
      "拒不支付劳动报酬罪": 1.0,
      "猥亵儿童罪": 0.8469124408716151,
      "非法种植毒品原植物罪": 0.7681908202403958,
      "故意毁坏财物罪": 0.6132203219189081,
      "容留他人吸毒罪": 0.6423881371069396,
      "污染环境罪": 0.7386388721018312,
      "合同诈骗罪": 0.9608008655106622,
      "故意杀人罪": 0.8725098888043518,
      "交通肇事罪": 0.9435197841592288,
      "行贿罪": 0.6421824167051764,
      "组织卖淫罪": 0.9152689052140333,
      "职务侵占罪": 0.695238912708439,
      "非法侵入住宅罪": 1.0,
      "敲诈勒索罪": 0.8514934534873848
    },
    "Qwen3-8B-Reranker": {
      "窝藏、包庇罪": 0.4996362799477505,
      "抢夺罪": 0.671729656169146,
      "非法占用农用地罪": 1.0,
      "受贿罪": 0.8912650169051543,
      "诈骗罪": 0.7902564160173965,
      "非法经营罪": 0.9261159681036794,
      "拒不执行判决、裁定罪": 0.7617770080284907,
      "非法持有毒品罪": 0.8083748512965845,
      "开设赌场罪": 0.7938236266502211,
      "引诱、容留、介绍卖淫罪": 0.7595113224984481,
      "寻衅滋事罪": 0.8646207129474073,
      "放火罪": 0.8539051266382862,
      "贪污罪": 0.6337429742414278,
      "危险驾驶罪": 0.8166485908105828,
      "挪用公款罪": 0.8396644237579288,
      "非法拘禁罪": 0.7979614585579503,
      "非法捕捞水产品罪": 0.8404979328867701,
      "非法吸收公众存款罪": 0.8275637861299961,
      "生产、销售有毒、有害食品罪": 0.9266913117400393,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 0.8500474841512529,
      "过失致人死亡罪": 0.707744275336454,
      "失火罪": 0.8698455341958279,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.9442490297350717,
      "妨害公务罪": 0.7862281727731664,
      "非法持有、私藏枪支、弹药罪": 0.8888187624411179,
      "盗伐林木罪": 0.6593791160031284,
      "聚众斗殴罪": 0.9889576294242685,
      "走私、贩卖、运输、制造毒品罪": 0.9904035999298528,
      "抢劫罪": 0.6890582576768004,
      "信用卡诈骗罪": 0.6405398982284866,
      "强奸罪": 0.8415908474314976,
      "赌博罪": 0.8570031016395447,
      "组织、领导传销活动罪": 0.9840948029502621,
      "挪用资金罪": 0.6171892956948951,
      "滥伐林木罪": 0.8157542877626285,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.9098206422220776,
      "故意伤害罪": 0.9064352815193308,
      "假冒注册商标罪": 1.0,
      "拒不支付劳动报酬罪": 0.8899541168509599,
      "猥亵儿童罪": 0.7845007589072331,
      "非法种植毒品原植物罪": 0.7633354279670729,
      "故意毁坏财物罪": 0.7510653493159497,
      "容留他人吸毒罪": 0.7122484450212129,
      "污染环境罪": 0.732594349052678,
      "合同诈骗罪": 0.9024054996046694,
      "故意杀人罪": 0.8154351754194208,
      "交通肇事罪": 0.9585536437565692,
      "行贿罪": 0.6674201603971757,
      "组织卖淫罪": 0.9763029089076123,
      "职务侵占罪": 0.8359666780718517,
      "非法侵入住宅罪": 1.0,
      "敲诈勒索罪": 0.8357747275381788
    },
    "KELLER": {
      "窝藏、包庇罪": 0.752545382241598,
      "抢夺罪": 0.6884659967015566,
      "非法占用农用地罪": 0.9826421945158057,
      "受贿罪": 1.0,
      "诈骗罪": 0.988791735020483,
      "非法经营罪": 0.9227880435053735,
      "拒不执行判决、裁定罪": 0.7937523092157273,
      "非法持有毒品罪": 0.801339453938065,
      "开设赌场罪": 0.7893350068346932,
      "引诱、容留、介绍卖淫罪": 0.7503847128393221,
      "寻衅滋事罪": 0.9119657430392746,
      "放火罪": 0.9088228139853477,
      "贪污罪": 0.9400197762994049,
      "危险驾驶罪": 0.716527464502851,
      "挪用公款罪": 0.76101503148671,
      "非法拘禁罪": 0.8046518733951338,
      "非法捕捞水产品罪": 0.8982250620746856,
      "非法吸收公众存款罪": 0.8373211648559573,
      "生产、销售有毒、有害食品罪": 0.9543465662136766,
      "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪": 1.0,
      "过失致人死亡罪": 0.853580920423618,
      "失火罪": 0.9479265835474171,
      "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪": 0.9555262631489349,
      "妨害公务罪": 0.8395652759172139,
      "非法持有、私藏枪支、弹药罪": 0.9195552022302566,
      "盗伐林木罪": 0.8644719258116323,
      "聚众斗殴罪": 1.0,
      "走私、贩卖、运输、制造毒品罪": 0.9271056299417181,
      "抢劫罪": 0.8840582224040864,
      "信用卡诈骗罪": 0.8748742999996819,
      "强奸罪": 1.0,
      "赌博罪": 0.8892530487545443,
      "组织、领导传销活动罪": 1.0,
      "挪用资金罪": 0.6623042427653318,
      "滥伐林木罪": 0.8085820515664194,
      "伪造、变造、买卖国家机关公文、证件、印章罪": 0.871090206223511,
      "故意伤害罪": 0.9309749953800023,
      "假冒注册商标罪": 1.0,
      "拒不支付劳动报酬罪": 1.0,
      "猥亵儿童罪": 1.0,
      "非法种植毒品原植物罪": 0.7849588218721912,
      "故意毁坏财物罪": 0.7961341187469992,
      "容留他人吸毒罪": 0.7355187847045954,
      "污染环境罪": 0.6558195939391163,
      "合同诈骗罪": 0.8733522979447341,
      "故意杀人罪": 0.9554572073848129,
      "交通肇事罪": 0.9401217587408447,
      "行贿罪": 0.9098052407296103,
      "组织卖淫罪": 0.9826421945158057,
      "职务侵占罪": 0.8946946036545276,
      "非法侵入住宅罪": 1.0,
      "敲诈勒索罪": 1.0
    }
  },
  "pairwise_main_FWER": {
    "BM25__VS__BGE-M3": {
      "standard_delta": -0.05005481239968734,
      "standard_ci": [
        -0.0691842543294393,
        -0.032682868416188886
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.051064089476780684,
      "stratified_ci": [
        -0.0759016815948687,
        -0.029006580810664564
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "BM25__VS__SAILER": {
      "standard_delta": -0.05015648930810224,
      "standard_ci": [
        -0.0716462437356691,
        -0.03191580604339353
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.06265497573900906,
      "stratified_ci": [
        -0.09383634405157436,
        -0.037024858546988726
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "BM25__VS__RoBERTa": {
      "standard_delta": -0.04865375631567226,
      "standard_ci": [
        -0.06990562153141175,
        -0.029183997953810215
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.05937130730301036,
      "stratified_ci": [
        -0.08431802703307129,
        -0.0361726936694013
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "BM25__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.07436173615840636,
      "standard_ci": [
        -0.09627809879988276,
        -0.05428210198421724
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": -0.08279189575822371,
      "stratified_ci": [
        -0.11873374527414335,
        -0.05239903911705998
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "standard_holm_adj_p": 0.001999800019998,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.001999800019998,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__SAILER": {
      "standard_delta": -0.00010167690841489385,
      "standard_ci": [
        -0.018352247286325916,
        0.017550745837641404
      ],
      "standard_p_raw": 0.9991000899910009,
      "stratified_delta": -0.011590886262228381,
      "stratified_ci": [
        -0.04016275253535992,
        0.011748145795909371
      ],
      "stratified_p_raw": 0.38736126387361264,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__RoBERTa": {
      "standard_delta": 0.0014010560840150843,
      "standard_ci": [
        -0.016442255388943807,
        0.018538319874661563
      ],
      "standard_p_raw": 0.8783121687831217,
      "stratified_delta": -0.00830721782622968,
      "stratified_ci": [
        -0.029680909787450332,
        0.011731462862995975
      ],
      "stratified_p_raw": 0.42975702429757023,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "BGE-M3__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.024306923758719012,
      "standard_ci": [
        -0.04275224100375823,
        -0.008975185476998111
      ],
      "standard_p_raw": 0.0017998200179982,
      "stratified_delta": -0.03172780628144302,
      "stratified_ci": [
        -0.061793159911305934,
        -0.008963366054065813
      ],
      "stratified_p_raw": 0.0025997400259974,
      "standard_holm_adj_p": 0.010798920107989201,
      "standard_significant": true,
      "stratified_holm_adj_p": 0.0155984401559844,
      "stratified_significant": true,
      "gate_trigger_a": false
    },
    "SAILER__VS__RoBERTa": {
      "standard_delta": 0.0015027329924299782,
      "standard_ci": [
        -0.009098806613565139,
        0.012185155042859814
      ],
      "standard_p_raw": 0.8011198880111989,
      "stratified_delta": 0.0032836684359987033,
      "stratified_ci": [
        -0.009859095131347344,
        0.01801885417395313
      ],
      "stratified_p_raw": 0.6703329667033296,
      "standard_holm_adj_p": 1.0,
      "standard_significant": false,
      "stratified_holm_adj_p": 1.0,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "SAILER__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.02420524685030412,
      "standard_ci": [
        -0.04364236698547341,
        -0.005596165942445279
      ],
      "standard_p_raw": 0.0115988401159884,
      "stratified_delta": -0.02013692001921465,
      "stratified_ci": [
        -0.03884364440883201,
        -0.0021974456896160653
      ],
      "stratified_p_raw": 0.026997300269973004,
      "standard_holm_adj_p": 0.057994200579942,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.134986501349865,
      "stratified_significant": false,
      "gate_trigger_a": false
    },
    "RoBERTa__VS__Qwen3-8B-Reranker": {
      "standard_delta": -0.025707979842734097,
      "standard_ci": [
        -0.04794359749743786,
        -0.005224909254666437
      ],
      "standard_p_raw": 0.012198780121987801,
      "stratified_delta": -0.02342058845521335,
      "stratified_ci": [
        -0.04822620602577482,
        -0.0006180157670261981
      ],
      "stratified_p_raw": 0.043995600439956005,
      "standard_holm_adj_p": 0.057994200579942,
      "standard_significant": false,
      "stratified_holm_adj_p": 0.17598240175982402,
      "stratified_significant": false,
      "gate_trigger_a": false
    }
  },
  "pairwise_keller_upperbound_NOT_FWER": {
    "KELLER__VS__BM25": {
      "standard_delta": 0.13511314904656613,
      "standard_ci": [
        0.1052032134574028,
        0.16759410786808804
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.14209593609975762,
      "stratified_ci": [
        0.10209638253466763,
        0.1878172108584565
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__BGE-M3": {
      "standard_delta": 0.08505833664687878,
      "standard_ci": [
        0.060764180766637796,
        0.11153218822228288
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.09103184662297693,
      "stratified_ci": [
        0.05610543100700589,
        0.1305481841147291
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__SAILER": {
      "standard_delta": 0.08495665973846389,
      "standard_ci": [
        0.06273160172429924,
        0.10747922996504347
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.07944096036074856,
      "stratified_ci": [
        0.053940840056895326,
        0.1044892790679898
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__RoBERTa": {
      "standard_delta": 0.08645939273089387,
      "standard_ci": [
        0.06262760798842244,
        0.11081336636216187
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.08272462879674727,
      "stratified_ci": [
        0.05519984555447774,
        0.11224651874620789
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    },
    "KELLER__VS__Qwen3-8B-Reranker": {
      "standard_delta": 0.06075141288815977,
      "standard_ci": [
        0.03808725147705222,
        0.0858802041888417
      ],
      "standard_p_raw": 0.00019998000199980003,
      "stratified_delta": 0.0593040403415339,
      "stratified_ci": [
        0.03401242457991263,
        0.08577382818434812
      ],
      "stratified_p_raw": 0.00019998000199980003,
      "note": "NOT in FWER family; KELLER counterfactual upper bound only."
    }
  },
  "rank_top3_standard": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "BGE-M3"
  ],
  "rank_top3_stratified": [
    "Qwen3-8B-Reranker",
    "SAILER",
    "RoBERTa"
  ],
  "rank_reversal_top3": true,
  "decision_gate_a_significance_change": false,
  "decision_gate_b_rank_reversal": true,
  "decision_stratified_trigger": true,
  "decision_text": "Charge-stratified evaluation: a trigger fired on this benchmark. It is a descriptive alert (small-strata-sensitive, not a significant flip); see paper Section 5.4.",
  "input_files_sha256": {
    "qrels": "831b1b4053b8e793568f77bc13a456f1b1247ff17d3211761f93d0eeabde9f99",
    "gold_source": "38c0c7af6d0dd06d663fc543eca0eb2b289ea121fb571e1634edd368681f97cc",
    "gold_source_path": "./data/LeCaRDv2/query_allcontext.json",
    "system_BM25": "bb5572f84b8e276609ab6a58771d6199cba98a7c278c49cb3315adbe72b1e8f4",
    "system_BGE-M3": "863f26902b6fe713c8ea02605501c4c7da4c8c9f38b8dc638528d5f646e2b4a3",
    "system_SAILER": "edd3c461a08ffd89ec141e20290b2963499e7e4d975e9912460dda3241ddd7e0",
    "system_RoBERTa": "5b5767d9804e82e908014f82366f0b26711df2e885978d244d33c3587db2b38c",
    "system_Qwen3-8B-Reranker": "57c26238c21ce70acfef1cddfab91209d8106f8451e873af404ab9306f90475a",
    "system_KELLER": "6fdd66cf5035d191bde3803e2080cbda3303b2837609d2f16c13961447b6a20a"
  },
  "script_sha256": "16979c8a7120f457681bdd86715e67ef054b4b7757c592fd73fbbf270261751b",
  "ndcg_k": 10,
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "fwer_alpha": 0.05,
  "fwer_correction": "Holm-Bonferroni over MAIN_SYSTEMS pairs only (10 pairs)",
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-06-05T05:41:17Z"
}

==> anc/results/cce_oracle_cascade_cail2022_results.json <==
{
  "bench": "cail2022_stage2",
  "n_eligible_qids": 40,
  "n_strata": 19,
  "main_systems": [
    "BM25",
    "BGE-M3",
    "SAILER",
    "RoBERTa",
    "Qwen3-8B-Reranker"
  ],
  "upper_bound_systems": [
    "KELLER"
  ],
  "per_system": {
    "BM25": {
      "ndcg10_mean": 0.763843622553224,
      "ci_low": 0.6958047219822134,
      "ci_high": 0.8329393120278871,
      "n_used": 40
    },
    "BGE-M3": {
      "ndcg10_mean": 0.7887190163299035,
      "ci_low": 0.6989677789255633,
      "ci_high": 0.8408721350502376,
      "n_used": 40
    },
    "SAILER": {
      "ndcg10_mean": 0.8154937323356635,
      "ci_low": 0.735601728212158,
      "ci_high": 0.8624750155325817,
      "n_used": 40
    },
    "RoBERTa": {
      "ndcg10_mean": 0.751872260077597,
      "ci_low": 0.6577140994259509,
      "ci_high": 0.8041598405135293,
      "n_used": 40
    },
    "Qwen3-8B-Reranker": {
      "ndcg10_mean": 0.8510914330754025,
      "ci_low": 0.7903926485217517,
      "ci_high": 0.9026535040941921,
      "n_used": 40
    },
    "KELLER": {
      "ndcg10_mean": 0.8016169669283733,
      "ci_low": 0.7342047231771437,
      "ci_high": 0.8403437487598886,
      "n_used": 40
    },
    "oracle": {
      "ndcg10_mean": 0.8313601814103873,
      "ci_low": 0.7557601135756669,
      "ci_high": 0.8766002183154834,
      "n_used": 40
    },
    "predicted_charge_oracle_oracle": {
      "ndcg10_mean": 0.7242625358102348,
      "ci_low": 0.6414332861649917,
      "ci_high": 0.7977434427196524,
      "n_used": 40
    },
    "predicted_charge_cascade": {
      "ndcg10_mean": 0.7416189875580128,
      "ci_low": 0.6564874751874744,
      "ci_high": 0.8202082691961117,
      "n_used": 40
    }
  },
  "gap_closure": {
    "best_trained_baseline": "Qwen3-8B-Reranker",
    "best_trained_ndcg": 0.8510914330754025,
    "bm25_ndcg": 0.763843622553224,
    "gap": 0.08724781052217845,
    "predicted_charge_cascade_closure_pct": -25.47300025318308,
    "predicted_charge_oracle_closure_pct": -45.36628083397884,
    "note": "best_trained excludes KELLER (which is upper-bound only); chosen as max of {BGE-M3, SAILER, RoBERTa, Qwen3-8B-Reranker}",
    "sufficiency_gap_g": 0.019731251665015215,
    "sufficiency_closure_kappa_pct": 77.38481739894262,
    "sufficiency_label": "out_of_spec",
    "sufficiency_note": "g=0.0197=best_trained(0.8511)-oracle(0.8314); kappa=(oracle-BM25)/(best-BM25)=77.4% < 80% threshold => OUT OF SPEC (matches paper Table 1 + Appendix Rule 5 + PROTOCOL.md)"
  },
  "classifier_inference_top1_acc_on_cail": "0.410 (from infer_charge_classifier_cail.py)",
  "input_files_sha256": {
    "qrels": "3ec2a9f97c8e9ac1505dea771e3d8959f91e7bb7a9a75e3393f2225e523e78ee",
    "cand_charges": "d89ade5bfdddfb715455545e87f734ad7c4e3e465595d27c655e7f5e623eb421",
    "predictions": "16e813141aa861fec667e39018207c35b68308eb39f48a3b4a635e90e0497b77",
    "system_BM25": "7ff45085ca5aec011ba528f6a1f334dcb54c72397318e6b728e6e7788d172fb6",
    "system_BGE-M3": "53e657c30b3e5aca59301ea48e333622380cc18b0cbe4c489e27bf473d186733",
    "system_SAILER": "10754d1d2c29e8279befc96ad5803e52c2e55c0c2eef4ca685f7d6a86b2cb264",
    "system_RoBERTa": "ccde6b1e6100c7798a4d7cb9ee7e809088a1a140b57449eea940f251522c527e",
    "system_Qwen3-8B-Reranker": "bc33b0cafdd4ff9b2526f9b6d6e34d5433254d700fc2dd45d628a20ebc95a95a",
    "system_KELLER": "243d05c83b87d6d57ca2334a609f63bb884d6d4dab6fcdbbf6ba9ba837ed4f1b"
  },
  "script_sha256": "2df50f9dfaa84fd2ea5936d3cdf577cd70d57c6c2f1c71bcc54d8492cdeecde8",
  "bootstrap_seed": 20260528,
  "bootstrap_B": 10000,
  "ndcg_formula": "KELLER official: 2^(g-1) if g>=1 else 0; did-desc tie-break",
  "timestamp_utc": "2026-05-27T07:40:30Z",
  "qwen_pool_correction_note": "Qwen3-8B-Reranker CAIL2022 NDCG@10 recomputed on the canonical shared-BM25 candidate pool (release/eval_cce_main.py convention), correcting an earlier per-system-pool value 0.8526729285208077 -> 0.8510914331 so this file agrees with cce_main_cail2022_results.json and cce_counterfactual_cail2022_results.json; gap_closure recomputed accordingly. Only Qwen3 was affected (all other systems already matched the shared pool)."
}

==> anc/results/cce_oracle_cascade_v1_results.json <==
{
  "bench": "v1",
  "n_eligible_qids": 104,
  "eligibility_path": "intersection(predictions ∩ bm25 ∩ keller ∩ qrels ∩ cand_charges)",
  "per_system": {
    "BM25": {
      "ndcg10_mean": 0.6823062599622539,
      "ndcg10_ci_low": 0.6429733848245661,
      "ndcg10_ci_high": 0.7205581931282273,
      "n_used": 104
    },
    "KELLER": {
      "ndcg10_mean": 0.844910990624026,
      "ndcg10_ci_low": 0.8157983811151494,
      "ndcg10_ci_high": 0.8724918364160774,
      "n_used": 104
    },
    "oracle": {
      "ndcg10_mean": 0.8194612337593091,
      "ndcg10_ci_low": 0.7928420821428258,
      "ndcg10_ci_high": 0.8447186541682442,
      "n_used": 104
    },
    "predicted_charge_oracle": {
      "ndcg10_mean": 0.6807420976481711,
      "ndcg10_ci_low": 0.6388791315874156,
      "ndcg10_ci_high": 0.7218977027629344,
      "n_used": 104
    },
    "predicted_charge_cascade": {
      "ndcg10_mean": 0.6930667539934637,
      "ndcg10_ci_low": 0.6524735674254427,
      "ndcg10_ci_high": 0.7321561982495286,
      "n_used": 104
    }
  },
  "per_qid": {
    "BM25": {
      "-1071": 0.8468464633655197,
      "-3859": 0.667403573172205,
      "-5180": 0.8061146145519253,
      "-743": 0.8784953616106398,
      "-991": 0.7162033743885217,
      "1": 0.4959160968266773,
      "10": 0.6274790333873943,
      "11": 0.6693157073090883,
      "12": 0.783292336437387,
      "13": 0.9668728882728055,
      "1325": 0.5592915617894803,
      "1355": 0.3209885998850789,
      "14": 0.8003834358982197,
      "1405": 0.791060568679532,
      "1430": 0.6974773328082358,
      "15": 0.6992480792694757,
      "16": 0.6935438211312899,
      "17": 0.5594804109461957,
      "18": 0.7839461314823704,
      "19": 0.6677713480331962,
      "1972": 0.5209517926074871,
      "1978": 0.5255415072784324,
      "2": 0.7752636974305127,
      "20": 0.9522844088507862,
      "21": 0.7107483793672428,
      "2132": 0.6150619182684632,
      "2143": 0.6267143533362534,
      "2174": 0.6534971725820748,
      "2186": 0.7761324735424335,
      "2198": 0.6272542738224559,
      "22": 0.8532243613839973,
      "2203": 1.0,
      "221": 0.8002155643080512,
      "23": 0.3937841855813782,
      "2331": 0.5939213306051345,
      "2361": 0.47527289832412056,
      "2373": 0.6447997571600573,
      "2387": 0.0,
      "24": 0.8558579178890785,
      "2430": 0.8542204750616449,
      "25": 0.9681896059005243,
      "259": 0.36652564073270555,
      "26": 0.3632738228146871,
      "27": 0.5533264118667691,
      "28": 0.4118941943210942,
      "29": 0.5831641570471799,
      "3": 0.5854369366268376,
      "3228": 0.8861783566914736,
      "330": 0.7093667146257792,
      "3342": 1.0,
      "3746": 0.6228656642701033,
      "3765": 0.8454506636347767,
      "3805": 0.8228836652199518,
      "3814": 0.844603418313699,
      "3817": 1.0,
      "3862": 0.5032420170147069,
      "3878": 0.7758113297290881,
      "3943": 0.7707847879366545,
      "3952": 0.8126970123839282,
      "4": 0.8247893393060272,
      "4023": 0.6765718882169045,
      "4719": 0.7481938126361599,
      "4738": 0.49345489862345526,
      "4794": 0.8388638754390225,
      "4829": 0.6359859140991239,
      "4847": 0.5923581354113217,
      "4852": 0.2090678019985086,
      "4863": 0.764297322310003,
      "4873": 0.33866392373202486,
      "4891": 0.3841393579018189,
      "5": 0.8899541168509599,
      "5156": 0.7152107468751323,
      "5187": 0.0954697064174462,
      "5193": 0.7691960125668245,
      "5223": 0.6781157943073003,
      "5239": 0.8403934611769759,
      "5504": 0.6089634391885284,
      "5511": 0.8686208578906817,
      "5561": 0.8364876891006817,
      "6": 0.4190787560693543,
      "6046": 0.5199839328275249,
      "6072": 0.5667175062279172,
      "6081": 0.49121379482879646,
      "6094": 0.3816920999969271,
      "6282": 0.6070631912790535,
      "6394": 0.8200685179888283,
      "6409": 0.23346863802870693,
      "6432": 0.8952863908346882,
      "6652": 0.3793312523383273,
      "6700": 0.9652843890316114,
      "6706": 0.9131666643260042,
      "6775": 0.6023097498746202,
      "6820": 0.48473761911017543,
      "6905": 0.94497705842548,
      "6909": 0.8272321674271144,
      "6917": 0.9574284411791895,
      "7": 0.8629126900222177,
      "706": 1.0,
      "8": 0.6402901450496727,
      "836": 0.7623356984650836,
      "837": 0.7834725354971489,
      "861": 0.750713822137308,
      "883": 1.0,
      "9": 0.6307162752849645
    },
    "KELLER": {
      "-1071": 0.8927942970153123,
      "-3859": 0.6550856718232689,
      "-5180": 0.9652843890316114,
      "-743": 1.0,
      "-991": 0.900346883204941,
      "1": 0.8954102059144321,
      "10": 0.8975828762407047,
      "11": 0.9608008655106622,
      "12": 0.5914554175861239,
      "13": 0.9315076448508441,
      "1325": 0.8368060675325866,
      "1355": 0.6463198230771993,
      "14": 0.6801564386592032,
      "1405": 0.6530009601627993,
      "1430": 0.8493657107070451,
      "15": 0.6431740299855523,
      "16": 0.9970854744993277,
      "17": 0.8909917927337877,
      "18": 0.9766011725640463,
      "19": 0.7731540423800914,
      "1972": 0.7779039398977634,
      "1978": 0.8264694603425147,
      "2": 1.0,
      "20": 0.6283672186119784,
      "21": 0.7114830514787474,
      "2132": 0.6356730465698259,
      "2143": 0.7501253097604915,
      "2174": 1.0,
      "2186": 1.0,
      "2198": 0.9807209800933545,
      "22": 1.0,
      "2203": 1.0,
      "221": 0.94497705842548,
      "23": 0.9446326777521814,
      "2331": 0.727889318091519,
      "2361": 0.7788882240066413,
      "2373": 0.8158121829305565,
      "2387": 1.0,
      "24": 0.6337082189559934,
      "2430": 0.94497705842548,
      "25": 0.8473825580301494,
      "259": 0.10092673214462089,
      "26": 0.7351628161123964,
      "27": 0.9323051414194602,
      "28": 1.0,
      "29": 0.860520799554813,
      "3": 0.7268675670208791,
      "3228": 0.9652843890316114,
      "330": 0.7384131017610187,
      "3342": 1.0,
      "3746": 0.6248320143513946,
      "3765": 0.6810618074432335,
      "3805": 0.9869477122249066,
      "3814": 0.7674662166126626,
      "3817": 1.0,
      "3862": 0.9092143077352345,
      "3878": 0.8140730213119421,
      "3943": 0.9240481554756844,
      "3952": 1.0,
      "4": 0.6263142002597998,
      "4023": 0.8185565448328912,
      "4719": 0.8337676145781436,
      "4738": 0.9336208442940523,
      "4794": 0.9334739949321357,
      "4829": 0.754683686655415,
      "4847": 0.7849555302627227,
      "4852": 0.9087867690781436,
      "4863": 0.5576323813326147,
      "4873": 0.46821501469290644,
      "4891": 0.8636649221552609,
      "5": 0.9633180389503199,
      "5156": 0.8644557645135101,
      "5187": 0.9735684334029426,
      "5193": 0.8532721558012798,
      "5223": 0.9136273713595281,
      "5239": 0.7895455617024237,
      "5504": 0.6843629812864673,
      "5511": 0.7358599668149974,
      "5561": 1.0,
      "6": 0.8697673159700998,
      "6046": 0.661765131270617,
      "6072": 0.8204902065383987,
      "6081": 0.6585931369166453,
      "6094": 0.8058250668389005,
      "6282": 0.8889360860300337,
      "6394": 1.0,
      "6409": 0.9041714119022304,
      "6432": 1.0,
      "6652": 0.8899541168509599,
      "6700": 1.0,
      "6706": 0.8326453704140342,
      "6775": 1.0,
      "6820": 0.91746558763822,
      "6905": 0.8899541168509599,
      "6909": 0.8899541168509599,
      "6917": 0.9681896059005243,
      "7": 0.9173035921618792,
      "706": 1.0,
      "8": 0.8168383267371772,
      "836": 1.0,
      "837": 0.8126669470617608,
      "861": 1.0,
      "883": 0.9668728882728055,
      "9": 0.7446103747348672
    },
    "oracle": {
      "-1071": 0.8487731645882486,
      "-3859": 0.808792642958161,
      "-5180": 0.9305687780632227,
      "-743": 0.8784953616106398,
      "-991": 0.8513642017789715,
      "1": 0.8219900416130934,
      "10": 0.8782238648949383,
      "11": 0.9526058178152246,
      "12": 0.745763091153799,
      "13": 1.0,
      "1325": 0.8664513571233876,
      "1355": 0.6594149513373244,
      "14": 0.6394726825628563,
      "1405": 0.7865977750840285,
      "1430": 0.7935383490359416,
      "15": 0.7019248899676959,
      "16": 0.9500026307185511,
      "17": 0.9118499466982855,
      "18": 0.9809148827635144,
      "19": 0.8678133349320439,
      "1972": 0.8041743682100253,
      "1978": 0.9701894779355256,
      "2": 1.0,
      "20": 0.813318754733054,
      "21": 0.8093906992418936,
      "2132": 0.9176299930996439,
      "2143": 0.8248103664426808,
      "2174": 1.0,
      "2186": 1.0,
      "2198": 0.9510514200008504,
      "22": 1.0,
      "2203": 1.0,
      "221": 0.8002155643080512,
      "23": 0.5487093084182612,
      "2331": 0.6611361245609773,
      "2361": 0.6394726825628563,
      "2373": 0.6970075981905066,
      "2387": 0.6131471927654584,
      "24": 0.6630828295803672,
      "2430": 0.7829122596660391,
      "25": 0.9024054996046694,
      "259": 0.4617024479249858,
      "26": 0.7026832717189039,
      "27": 0.9084644404788413,
      "28": 0.7407245055678,
      "29": 0.7748129814868123,
      "3": 0.6135211922202314,
      "3228": 0.8861783566914736,
      "330": 0.8169876906535987,
      "3342": 1.0,
      "3746": 0.6228656642701033,
      "3765": 0.6790406149034443,
      "3805": 0.8847931878588792,
      "3814": 0.8196104814592204,
      "3817": 1.0,
      "3862": 0.8038107112839329,
      "3878": 0.6418562772485159,
      "3943": 0.806212486014184,
      "3952": 0.8973000184168799,
      "4": 0.7945097293376638,
      "4023": 0.9256180470797137,
      "4719": 0.8380432801556406,
      "4738": 0.7920635212419292,
      "4794": 0.9305687780632227,
      "4829": 0.6487234577359062,
      "4847": 0.7176204456987008,
      "4852": 0.5937839882336865,
      "4863": 0.764297322310003,
      "4873": 0.38376130336721975,
      "4891": 0.8967920338824555,
      "5": 0.9305687780632227,
      "5156": 0.7528213821232758,
      "5187": 0.8357646799715386,
      "5193": 0.7691960125668245,
      "5223": 0.6781157943073003,
      "5239": 0.8403934611769759,
      "5504": 0.6395329264086802,
      "5511": 0.907794242815066,
      "5561": 0.947926583547417,
      "6": 0.8496826095809805,
      "6046": 0.7207602806033532,
      "6072": 0.8515817254823386,
      "6081": 0.49121379482879646,
      "6094": 0.9134718502669629,
      "6282": 0.8847630951196416,
      "6394": 1.0,
      "6409": 0.5721837242375132,
      "6432": 1.0,
      "6652": 0.8349311752764399,
      "6700": 0.9652843890316114,
      "6706": 0.9334739949321357,
      "6775": 0.6023097498746202,
      "6820": 0.9412012982659936,
      "6905": 0.94497705842548,
      "6909": 0.8272321674271144,
      "6917": 0.8507549823616222,
      "7": 0.944162139554773,
      "706": 1.0,
      "8": 0.7358599668149974,
      "836": 1.0,
      "837": 0.825964393385635,
      "861": 0.8899541168509599,
      "883": 1.0,
      "9": 0.722533798342146
    },
    "predicted_charge_oracle": {
      "-1071": 0.6693761147665079,
      "-3859": 0.808792642958161,
      "-5180": 0.9305687780632227,
      "-743": 0.8784953616106398,
      "-991": 0.7466081494564563,
      "1": 0.8219900416130934,
      "10": 0.8782238648949383,
      "11": 0.535423109178758,
      "12": 0.7375507073035777,
      "13": 1.0,
      "1325": 0.8664513571233876,
      "1355": 0.3209885998850789,
      "14": 0.6394726825628563,
      "1405": 0.7865977750840285,
      "1430": 0.7301929745943956,
      "15": 0.6614989781854435,
      "16": 0.6414396288734457,
      "17": 0.9118499466982855,
      "18": 0.45038792305645625,
      "19": 0.5333196564485215,
      "1972": 0.5209517926074871,
      "1978": 0.5255415072784324,
      "2": 0.7752636974305127,
      "20": 0.7512297451830947,
      "21": 0.8323256708084943,
      "2132": 0.9176299930996439,
      "2143": 0.478886679966336,
      "2174": 1.0,
      "2186": 0.27005190659522926,
      "2198": 0.5553415126180735,
      "22": 1.0,
      "2203": 1.0,
      "221": 0.8938868170135427,
      "23": 0.5487093084182612,
      "2331": 0.5331271117271945,
      "2361": 0.47527289832412056,
      "2373": 0.6552268817279452,
      "2387": 0.6131471927654584,
      "24": 0.6630828295803672,
      "2430": 0.8542204750616449,
      "25": 0.8755458364887027,
      "259": 0.19805214316945235,
      "26": 0.3632738228146871,
      "27": 0.5533264118667691,
      "28": 0.4118941943210942,
      "29": 0.5831641570471799,
      "3": 0.5854369366268376,
      "3228": 0.722928394518852,
      "330": 0.8169876906535987,
      "3342": 1.0,
      "3746": 0.6228656642701033,
      "3765": 0.8454506636347767,
      "3805": 0.7041181121116447,
      "3814": 0.6539514796336036,
      "3817": 1.0,
      "3862": 0.33492085255827697,
      "3878": 0.47390078454728035,
      "3943": 0.5884200349824051,
      "3952": 0.5784534567616212,
      "4": 0.8247893393060272,
      "4023": 0.6765718882169045,
      "4719": 0.7481938126361599,
      "4738": 0.5112945032423808,
      "4794": 0.7336895592401868,
      "4829": 0.6162447235663696,
      "4847": 0.3624063296738611,
      "4852": 0.2090678019985086,
      "4863": 0.764297322310003,
      "4873": 0.187042959576036,
      "4891": 0.7208799707082815,
      "5": 0.7603089316083442,
      "5156": 0.7528213821232758,
      "5187": 0.0954697064174462,
      "5193": 0.9131666643260042,
      "5223": 0.5441498654728467,
      "5239": 0.8403934611769759,
      "5504": 0.7103141384798366,
      "5511": 0.7556863725783747,
      "5561": 1.0,
      "6": 0.4190787560693543,
      "6046": 0.43482923769283144,
      "6072": 0.43883584770972406,
      "6081": 0.49121379482879646,
      "6094": 0.3816920999969271,
      "6282": 0.4451513499177728,
      "6394": 0.6831689841984044,
      "6409": 0.2097033807360077,
      "6432": 0.5090023951888991,
      "6652": 0.652012402667076,
      "6700": 0.9668728882728055,
      "6706": 0.9131666643260042,
      "6775": 0.6023097498746202,
      "6820": 0.9412012982659936,
      "6905": 0.94497705842548,
      "6909": 0.8272321674271144,
      "6917": 0.9574284411791895,
      "7": 0.944162139554773,
      "706": 1.0,
      "8": 0.7358599668149974,
      "836": 1.0,
      "837": 0.8289493111868723,
      "861": 0.6951927415062064,
      "883": 1.0,
      "9": 0.722533798342146
    },
    "predicted_charge_cascade": {
      "-1071": 0.6693761147665079,
      "-3859": 0.7937751431785545,
      "-5180": 0.9305687780632227,
      "-743": 0.8784953616106398,
      "-991": 0.8513642017789715,
      "1": 0.8513952866437653,
      "10": 0.8032777211800602,
      "11": 0.6166524316032836,
      "12": 0.7075044927376328,
      "13": 1.0,
      "1325": 0.8442254498695947,
      "1355": 0.3209885998850789,
      "14": 0.8014481741102608,
      "1405": 0.7781962533660955,
      "1430": 0.7301929745943956,
      "15": 0.7432061693769146,
      "16": 0.6330982687043297,
      "17": 0.9241189044609822,
      "18": 0.45038792305645625,
      "19": 0.6921054341451381,
      "1972": 0.5209517926074871,
      "1978": 0.5255415072784324,
      "2": 0.7752636974305127,
      "20": 0.7512297451830947,
      "21": 0.8323256708084943,
      "2132": 0.8780404906181446,
      "2143": 0.478886679966336,
      "2174": 0.94497705842548,
      "2186": 0.36048185323835136,
      "2198": 0.5335726059774455,
      "22": 1.0,
      "2203": 1.0,
      "221": 0.8002155643080512,
      "23": 0.5801183653840277,
      "2331": 0.5331271117271945,
      "2361": 0.47527289832412056,
      "2373": 0.6552268817279452,
      "2387": 0.6131471927654584,
      "24": 0.7508249024980757,
      "2430": 0.8542204750616449,
      "25": 0.8755458364887027,
      "259": 0.19805214316945235,
      "26": 0.3632738228146871,
      "27": 0.5533264118667691,
      "28": 0.4118941943210942,
      "29": 0.5831641570471799,
      "3": 0.5854369366268376,
      "3228": 0.722928394518852,
      "330": 0.7758927196936437,
      "3342": 1.0,
      "3746": 0.6228656642701033,
      "3765": 0.8454506636347767,
      "3805": 0.7041181121116447,
      "3814": 0.7530896867660036,
      "3817": 1.0,
      "3862": 0.33492085255827697,
      "3878": 0.5929733118749797,
      "3943": 0.6590478934004748,
      "3952": 0.5938216401200104,
      "4": 0.8247893393060272,
      "4023": 0.6765718882169045,
      "4719": 0.7481938126361599,
      "4738": 0.5112945032423808,
      "4794": 0.7336895592401868,
      "4829": 0.6162447235663696,
      "4847": 0.4065011222435743,
      "4852": 0.2090678019985086,
      "4863": 0.764297322310003,
      "4873": 0.2816974107078574,
      "4891": 0.7614946319205442,
      "5": 0.7809459095847475,
      "5156": 0.7152107468751323,
      "5187": 0.0954697064174462,
      "5193": 0.9131666643260042,
      "5223": 0.5238425348667154,
      "5239": 0.8403934611769759,
      "5504": 0.7103141384798366,
      "5511": 0.7556863725783747,
      "5561": 0.9668728882728055,
      "6": 0.4190787560693543,
      "6046": 0.5786103532367483,
      "6072": 0.43883584770972406,
      "6081": 0.49121379482879646,
      "6094": 0.3816920999969271,
      "6282": 0.4950548218601661,
      "6394": 0.7657033965601845,
      "6409": 0.2097033807360077,
      "6432": 0.627882674994635,
      "6652": 0.652012402667076,
      "6700": 0.9668728882728055,
      "6706": 0.9131666643260042,
      "6775": 0.6023097498746202,
      "6820": 0.928908726722837,
      "6905": 0.94497705842548,
      "6909": 0.8272321674271144,
      "6917": 0.9574284411791895,
      "7": 0.9337978128091429,
      "706": 1.0,
      "8": 0.7358599668149974,
      "836": 1.0,
      "837": 0.8289493111868723,
      "861": 0.6951927415062064,
      "883": 1.0,
      "9": 0.7891102024031177
    }
  },
  "gates": {
    "predicted_charge_oracle": {
      "value": 0.6807420976481711,
      "ci_low": 0.6388791315874156,
      "ci_high": 0.7218977027629344,
      "threshold": 0.8,
      "pass": false,
      "borderline": false
    },
    "predicted_charge_cascade_absolute": {
      "value": 0.6930667539934637,
      "ci_low": 0.6524735674254427,
      "ci_high": 0.7321561982495286,
      "threshold": 0.834910990624026,
      "pass": false,
      "borderline": false
    },
    "predicted_charge_cascade_gap_closure": {
      "value": 0.06617577476015946,
      "ci_low": -0.12676288298039676,
      "ci_high": 0.23288981331450484,
      "threshold": 0.9,
      "pass": false,
      "borderline": false
    },
    "cascade_gate_decision": "Findings, baseline"
  },
  "input_files_sha256": {
    "predictions": "3377765a29eb62a03a7643c69c22dc334a0eb2f9784dda73a2dd8aac6e82dcd9",
    "candidate_charges": "0569d06b02e64c05248372034b42c3ddddd050a2110871602d57f6e040f2d62f",
    "bm25": "170cc0f0e387e159a251c77c83bb9e51d7111fde5c41d71ba0452a10bed1e005",
    "keller": "9079ae0b902dac25381953a0669d7f5de22bbf3ffba6d238ceb3db3d88243e8d",
    "qrels": "b076fca0af5350edb2b2d044b3b159d8e20651c18d0ce856f8cd4d17b20dcc5d",
    "v1_query": "adf8d5ae49c5dcf72e64196a0c28b0408758efe98d915fba846b52dc77060c8d"
  },
  "script_sha256": "779a31ba6135ff64b3e896da1f6189d25d1bdbafb40a7313869d9bb55e2f91fe",
  "bootstrap_seed": 20260527,
  "bootstrap_B": 10000,
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0",
  "tie_break": "primary desc, BM25 desc, did desc",
  "timestamp_utc": "2026-05-27T01:55:56Z"
}

==> anc/results/cce_oracle_cascade_v2_results.json <==
{
  "bench": "v2",
  "n_eligible_qids": 160,
  "eligibility_path": "intersection(predictions ∩ bm25 ∩ keller ∩ qrels ∩ cand_charges)",
  "per_system": {
    "BM25": {
      "ndcg10_mean": 0.7422545083983454,
      "ndcg10_ci_low": 0.7064524993997161,
      "ndcg10_ci_high": 0.7774702532409844,
      "n_used": 160
    },
    "KELLER": {
      "ndcg10_mean": 0.8773676574449116,
      "ndcg10_ci_low": 0.8571138424382789,
      "ndcg10_ci_high": 0.89700042996213,
      "n_used": 160
    },
    "oracle": {
      "ndcg10_mean": 0.8762378041414556,
      "ndcg10_ci_low": 0.8539320701802754,
      "ndcg10_ci_high": 0.8981416931060237,
      "n_used": 160
    },
    "predicted_charge_oracle": {
      "ndcg10_mean": 0.8492034069247119,
      "ndcg10_ci_low": 0.8231536881997892,
      "ndcg10_ci_high": 0.8735635499864767,
      "n_used": 160
    },
    "predicted_charge_cascade": {
      "ndcg10_mean": 0.8457483639578122,
      "ndcg10_ci_low": 0.8193511594348062,
      "ndcg10_ci_high": 0.8704751758560132,
      "n_used": 160
    }
  },
  "per_qid": {
    "BM25": {
      "10": 0.44859645898614786,
      "100": 0.5834988336827015,
      "105": 1.0,
      "110": 1.0,
      "115": 0.81511069719477,
      "120": 0.7911572028392685,
      "125": 0.7413183186299315,
      "130": 0.9608008655106622,
      "135": 0.5347236180636676,
      "140": 0.8439754613891097,
      "145": 0.7189979061713903,
      "15": 1.0,
      "150": 0.4828250747254586,
      "155": 0.3458045165292063,
      "160": 0.6886475953482373,
      "165": 0.8310079275866007,
      "170": 0.6200061255631049,
      "175": 0.304630614664399,
      "180": 1.0,
      "185": 0.9122673718963781,
      "190": 0.4381391413939844,
      "195": 0.8196104814592204,
      "20": 0.5437142162997998,
      "200": 0.7064325256524591,
      "205": 0.7628426751494197,
      "210": 0.8196104814592204,
      "215": 1.0,
      "220": 0.7654999533396626,
      "225": 0.4393854303608579,
      "230": 0.7802153547674866,
      "235": 0.9216017310213247,
      "240": 0.9321572773044168,
      "245": 1.0,
      "25": 0.7766469862725318,
      "250": 0.791320567881792,
      "255": 0.9574284411791895,
      "260": 0.9652843890316114,
      "265": 1.0,
      "270": 0.6307669060040229,
      "275": 0.7424589753254722,
      "280": 0.9668728882728055,
      "285": 1.0,
      "290": 1.0,
      "295": 1.0,
      "30": 0.6709545700852674,
      "300": 0.5347156109683886,
      "305": 0.6110795541245935,
      "310": 0.7497693602376727,
      "315": 0.676473079121698,
      "320": 0.6327971727144448,
      "325": 0.199306233590118,
      "330": 1.0,
      "335": 1.0,
      "340": 0.6390990848089755,
      "345": 1.0,
      "35": 0.206882037239403,
      "350": 0.808767531002393,
      "355": 1.0,
      "360": 0.7799082337019199,
      "365": 0.2726701556894781,
      "370": 0.7333117084000894,
      "375": 0.39563231016058553,
      "380": 0.741920944501561,
      "385": 1.0,
      "390": 0.6834003527756565,
      "395": 0.8196104814592204,
      "40": 0.18513125787742804,
      "400": 1.0,
      "405": 1.0,
      "410": 0.9334739949321357,
      "415": 1.0,
      "420": 0.48522855511632257,
      "425": 0.8542204750616449,
      "430": 0.9526058178152246,
      "435": 0.6394726825628563,
      "440": 0.8043161930938687,
      "445": 0.5171620947373358,
      "45": 0.441933262221201,
      "450": 0.7481966486976503,
      "455": 0.5786451025032542,
      "460": 0.9526058178152246,
      "465": 0.6452293160811922,
      "470": 0.1872841093519999,
      "475": 0.5758810955390177,
      "480": 1.0,
      "485": 0.8657235385549894,
      "490": 0.866711439832007,
      "495": 0.4492981918944429,
      "5": 0.7913284833495708,
      "50": 0.6215489466423845,
      "500": 0.8899541168509599,
      "505": 0.6194810758425265,
      "510": 0.7432357251249835,
      "515": 0.6785724562238069,
      "520": 1.0,
      "525": 0.7317027699569112,
      "530": 0.8975828762407047,
      "535": 0.34273961013023885,
      "540": 0.6953707868539075,
      "545": 0.9739278675767211,
      "55": 0.5817706933101481,
      "550": 1.0,
      "555": 0.8767247222762069,
      "560": 0.5718501322642826,
      "565": 0.8115600231207338,
      "570": 1.0,
      "575": 1.0,
      "580": 0.3745307966198023,
      "585": 0.9321572773044168,
      "590": 0.8196104814592204,
      "595": 0.7358599668149974,
      "60": 0.5868333356739959,
      "600": 0.6020039368750989,
      "605": 1.0,
      "610": 0.43349894302103215,
      "615": 0.5629979179062502,
      "620": 0.8110504935149141,
      "625": 1.0,
      "630": 0.0,
      "635": 1.0,
      "640": 0.8225831207709837,
      "645": 0.441135562100484,
      "65": 0.8708351245050765,
      "650": 0.8022129766827925,
      "655": 0.4495249904799951,
      "660": 0.9260852545422736,
      "665": 1.0,
      "670": 0.8039210760079568,
      "675": 0.7799082337019199,
      "680": 0.7957320407871021,
      "685": 1.0,
      "690": 0.8205228949141826,
      "695": 0.7575670576455471,
      "70": 1.0,
      "700": 0.7361524681362513,
      "705": 0.422403833451699,
      "710": 0.5272378736905659,
      "715": 0.9216017310213247,
      "720": 0.6886496220641843,
      "725": 1.0,
      "730": 0.8264219451580568,
      "735": 1.0,
      "740": 0.7033435897655517,
      "745": 0.0,
      "75": 0.4287157243836505,
      "750": 0.6467183917259763,
      "755": 1.0,
      "760": 0.3113585999425305,
      "765": 0.9677549120846124,
      "770": 1.0,
      "775": 0.8196104814592204,
      "780": 0.7752636974305127,
      "785": 0.7516918851346635,
      "790": 0.6670257223321077,
      "795": 0.8864189125903761,
      "80": 0.7605492223561535,
      "800": 0.7553838693726733,
      "85": 0.8185791479124384,
      "90": 0.6621633427035543,
      "95": 0.5049795787014744
    },
    "KELLER": {
      "10": 0.7802153547674866,
      "100": 0.6166328660291017,
      "105": 0.9652843890316114,
      "110": 1.0,
      "115": 1.0,
      "120": 0.8196104814592204,
      "125": 0.7383743507639371,
      "130": 0.8487980847530745,
      "135": 0.5347236180636676,
      "140": 0.7590595322101658,
      "145": 0.7098440186651715,
      "15": 1.0,
      "150": 0.8424187247615081,
      "155": 0.9131666643260042,
      "160": 0.8611477487156033,
      "165": 0.716527464502851,
      "170": 0.8056109294744229,
      "175": 0.7407710082983453,
      "180": 1.0,
      "185": 0.7562651070176745,
      "190": 0.722928394518852,
      "195": 0.9334235959390283,
      "20": 0.8310370807548446,
      "200": 0.6260273600259367,
      "205": 0.7593189184182431,
      "210": 0.8196104814592204,
      "215": 1.0,
      "220": 1.0,
      "225": 0.8043769397827774,
      "230": 0.9593162439036531,
      "235": 1.0,
      "240": 0.9668728882728055,
      "245": 1.0,
      "25": 0.9194787060880302,
      "250": 0.825133991941661,
      "255": 0.8889360860300337,
      "260": 1.0,
      "265": 1.0,
      "270": 0.9739278675767211,
      "275": 0.9098052407296103,
      "280": 1.0,
      "285": 1.0,
      "290": 1.0,
      "295": 1.0,
      "30": 0.7066671785151758,
      "300": 0.9668728882728055,
      "305": 0.923644063939074,
      "310": 0.7155733443782901,
      "315": 0.7094589809442162,
      "320": 0.7764974372430101,
      "325": 1.0,
      "330": 1.0,
      "335": 1.0,
      "340": 0.6512019152469253,
      "345": 1.0,
      "35": 0.8715416925622732,
      "350": 0.6170202954548538,
      "355": 1.0,
      "360": 1.0,
      "365": 1.0,
      "370": 0.5425715588208105,
      "375": 0.7538808231230556,
      "380": 0.8196104814592204,
      "385": 1.0,
      "390": 0.7449654342708539,
      "395": 0.8196104814592204,
      "40": 0.7421804124470219,
      "400": 1.0,
      "405": 1.0,
      "410": 1.0,
      "415": 1.0,
      "420": 0.6843515475204855,
      "425": 0.859171206045154,
      "430": 1.0,
      "435": 0.9551669400819321,
      "440": 0.9430934427600961,
      "445": 1.0,
      "45": 0.43695656872168953,
      "450": 0.9633180389503199,
      "455": 0.9574284411791895,
      "460": 0.9608008655106622,
      "465": 0.7225242046627002,
      "470": 0.7181057711548873,
      "475": 1.0,
      "480": 1.0,
      "485": 0.9668728882728055,
      "490": 1.0,
      "495": 0.8196104814592204,
      "5": 0.9216017310213247,
      "50": 0.6915852078819364,
      "500": 1.0,
      "505": 0.8144770033924686,
      "510": 0.8155721639306736,
      "515": 0.6807351507646947,
      "520": 1.0,
      "525": 0.7398613256013541,
      "530": 0.8733522979447341,
      "535": 0.8663716221544385,
      "540": 0.762574708149069,
      "545": 1.0,
      "55": 0.5331271117271945,
      "550": 1.0,
      "555": 0.94497705842548,
      "560": 0.9493144228539765,
      "565": 0.9728486720079207,
      "570": 1.0,
      "575": 1.0,
      "580": 0.7002407865544321,
      "585": 1.0,
      "590": 0.8196104814592204,
      "595": 0.8259824651052163,
      "60": 0.5899657410055859,
      "600": 0.9098052407296103,
      "605": 1.0,
      "610": 0.9652843890316114,
      "615": 0.9480479869365008,
      "620": 0.8380432801556406,
      "625": 1.0,
      "630": 1.0,
      "635": 1.0,
      "640": 0.939385430360858,
      "645": 0.7493154728083082,
      "65": 0.8924909353525192,
      "650": 0.8121403307107963,
      "655": 1.0,
      "660": 1.0,
      "665": 1.0,
      "670": 1.0,
      "675": 1.0,
      "680": 1.0,
      "685": 1.0,
      "690": 1.0,
      "695": 0.8196104814592204,
      "70": 1.0,
      "700": 0.8329505913620168,
      "705": 0.9250878991435042,
      "710": 0.6701734870041997,
      "715": 1.0,
      "720": 0.877286543758953,
      "725": 1.0,
      "730": 1.0,
      "735": 1.0,
      "740": 0.8346429413376187,
      "745": 0.8642054753803928,
      "75": 0.818331946408697,
      "750": 0.696639199823153,
      "755": 1.0,
      "760": 0.7726577560347782,
      "765": 0.8542112598834362,
      "770": 1.0,
      "775": 0.8196104814592204,
      "780": 0.820365276222534,
      "785": 0.725836729556716,
      "790": 0.6309040371135378,
      "795": 0.8958531670948341,
      "80": 0.8831745958784475,
      "800": 0.7930826174652215,
      "85": 1.0,
      "90": 0.7130138302667017,
      "95": 0.8771343357298967
    },
    "oracle": {
      "10": 0.9436985768288323,
      "100": 0.577694220498466,
      "105": 1.0,
      "110": 1.0,
      "115": 0.8660125011411115,
      "120": 0.8739131374433791,
      "125": 0.7413183186299315,
      "130": 1.0,
      "135": 1.0,
      "140": 0.8561868251429364,
      "145": 0.7189979061713903,
      "15": 1.0,
      "150": 0.8195048640932563,
      "155": 0.8014039025682992,
      "160": 0.8309156612681637,
      "165": 0.8310079275866007,
      "170": 0.782675957907822,
      "175": 0.7245558084047311,
      "180": 1.0,
      "185": 1.0,
      "190": 0.5739147454577262,
      "195": 0.8196104814592204,
      "20": 0.6813798422007724,
      "200": 0.7064325256524591,
      "205": 0.7628426751494197,
      "210": 0.8717547463057783,
      "215": 1.0,
      "220": 1.0,
      "225": 0.7726707917994401,
      "230": 1.0,
      "235": 1.0,
      "240": 0.9652843890316114,
      "245": 1.0,
      "25": 0.8529037574339262,
      "250": 0.8266518326341519,
      "255": 1.0,
      "260": 1.0,
      "265": 1.0,
      "270": 0.8893946731024085,
      "275": 1.0,
      "280": 1.0,
      "285": 1.0,
      "290": 1.0,
      "295": 1.0,
      "30": 0.7068130279477826,
      "300": 1.0,
      "305": 0.9628734857993849,
      "310": 0.839108895491871,
      "315": 0.676473079121698,
      "320": 0.8379348802521314,
      "325": 1.0,
      "330": 1.0,
      "335": 1.0,
      "340": 0.7334623707775095,
      "345": 1.0,
      "35": 0.3288624255692424,
      "350": 0.9334235959390283,
      "355": 1.0,
      "360": 1.0,
      "365": 1.0,
      "370": 0.7333117084000894,
      "375": 0.6064533028295918,
      "380": 0.8739131374433791,
      "385": 1.0,
      "390": 0.6834003527756565,
      "395": 0.8196104814592204,
      "40": 0.3865668514110075,
      "400": 1.0,
      "405": 1.0,
      "410": 0.9301909272231254,
      "415": 1.0,
      "420": 0.48522855511632257,
      "425": 0.8876193684023149,
      "430": 1.0,
      "435": 0.8195850158676504,
      "440": 0.9262631356995763,
      "445": 1.0,
      "45": 0.8797403209728136,
      "450": 0.8160393713932336,
      "455": 0.8958531670948341,
      "460": 1.0,
      "465": 0.9113818602620397,
      "470": 1.0,
      "475": 0.8879972192424123,
      "480": 1.0,
      "485": 0.8657235385549894,
      "490": 0.9305687780632227,
      "495": 0.8973000184168799,
      "5": 0.8611375561264454,
      "50": 0.6264205135925887,
      "500": 1.0,
      "505": 0.6309372311282391,
      "510": 0.9633180389503199,
      "515": 0.7279994240976038,
      "520": 1.0,
      "525": 0.7317027699569112,
      "530": 0.862867265272316,
      "535": 0.7526030146966206,
      "540": 0.7358599668149974,
      "545": 0.9728486720079207,
      "55": 0.6217761351050618,
      "550": 1.0,
      "555": 0.8767247222762069,
      "560": 0.9628734857993849,
      "565": 1.0,
      "570": 1.0,
      "575": 1.0,
      "580": 0.820365276222534,
      "585": 1.0,
      "590": 0.8196104814592204,
      "595": 0.7358599668149974,
      "60": 0.6199604474011904,
      "600": 0.8196104814592204,
      "605": 1.0,
      "610": 0.9286024279819313,
      "615": 0.9270734479801118,
      "620": 0.8380432801556406,
      "625": 1.0,
      "630": 0.9132861715058802,
      "635": 1.0,
      "640": 1.0,
      "645": 0.798196998073574,
      "65": 0.8975828762407047,
      "650": 0.8176968971591403,
      "655": 0.9574284411791895,
      "660": 0.9668728882728055,
      "665": 1.0,
      "670": 1.0,
      "675": 1.0,
      "680": 1.0,
      "685": 1.0,
      "690": 1.0,
      "695": 0.8196104814592204,
      "70": 1.0,
      "700": 0.9245314279934282,
      "705": 0.7306765513356919,
      "710": 0.8888786955624419,
      "715": 1.0,
      "720": 0.8348692620591777,
      "725": 1.0,
      "730": 1.0,
      "735": 1.0,
      "740": 0.7033435897655517,
      "745": 0.8807404415317287,
      "75": 0.24663667729918237,
      "750": 0.8484589849100588,
      "755": 1.0,
      "760": 0.7346031364992553,
      "765": 0.9677549120846124,
      "770": 1.0,
      "775": 0.8196104814592204,
      "780": 0.7752636974305127,
      "785": 0.7341036082175842,
      "790": 0.6670257223321077,
      "795": 0.8864189125903761,
      "80": 0.8142554463029549,
      "800": 0.8384589252995376,
      "85": 1.0,
      "90": 0.727422110628959,
      "95": 0.8217017807016869
    },
    "predicted_charge_oracle": {
      "10": 0.5971049165593592,
      "100": 0.577694220498466,
      "105": 1.0,
      "110": 1.0,
      "115": 1.0,
      "120": 0.7895455617024237,
      "125": 0.7413183186299315,
      "130": 0.8784510533576155,
      "135": 1.0,
      "140": 0.8561868251429364,
      "145": 0.7444866219475262,
      "15": 1.0,
      "150": 0.8195048640932563,
      "155": 0.8014039025682992,
      "160": 0.7112874991852932,
      "165": 0.8310079275866007,
      "170": 0.782675957907822,
      "175": 0.7245558084047311,
      "180": 1.0,
      "185": 0.7745131018240256,
      "190": 0.5739147454577262,
      "195": 0.8196104814592204,
      "20": 0.6158744459621843,
      "200": 0.7064325256524591,
      "205": 0.7628426751494197,
      "210": 0.8717547463057783,
      "215": 1.0,
      "220": 1.0,
      "225": 0.7726707917994401,
      "230": 1.0,
      "235": 1.0,
      "240": 0.9652843890316114,
      "245": 1.0,
      "25": 0.8529037574339262,
      "250": 0.8266518326341519,
      "255": 1.0,
      "260": 1.0,
      "265": 1.0,
      "270": 0.8893946731024085,
      "275": 1.0,
      "280": 1.0,
      "285": 1.0,
      "290": 1.0,
      "295": 1.0,
      "30": 0.7068130279477826,
      "300": 1.0,
      "305": 0.9628734857993849,
      "310": 0.839108895491871,
      "315": 0.676473079121698,
      "320": 0.8379348802521314,
      "325": 1.0,
      "330": 1.0,
      "335": 1.0,
      "340": 0.7334623707775095,
      "345": 1.0,
      "35": 0.3288624255692424,
      "350": 0.6981723362678564,
      "355": 1.0,
      "360": 1.0,
      "365": 1.0,
      "370": 0.7333117084000894,
      "375": 0.6064533028295918,
      "380": 0.8196104814592204,
      "385": 1.0,
      "390": 0.6834003527756565,
      "395": 0.8196104814592204,
      "40": 0.3865668514110075,
      "400": 1.0,
      "405": 1.0,
      "410": 1.0,
      "415": 1.0,
      "420": 0.48522855511632257,
      "425": 0.8876193684023149,
      "430": 0.9526058178152246,
      "435": 0.6818404485663533,
      "440": 0.8196104814592204,
      "445": 0.6710506888131277,
      "45": 0.4098052407296102,
      "450": 0.8160393713932336,
      "455": 0.8482291584993338,
      "460": 1.0,
      "465": 0.9113818602620397,
      "470": 0.1872841093519999,
      "475": 1.0,
      "480": 1.0,
      "485": 0.8657235385549894,
      "490": 0.9305687780632227,
      "495": 0.8973000184168799,
      "5": 0.8611375561264454,
      "50": 0.6264205135925887,
      "500": 0.9668728882728055,
      "505": 0.6309372311282391,
      "510": 0.6496134160057313,
      "515": 0.7279994240976038,
      "520": 1.0,
      "525": 0.7317027699569112,
      "530": 0.862867265272316,
      "535": 0.7526030146966206,
      "540": 0.7358599668149974,
      "545": 0.9728486720079207,
      "55": 0.6217761351050618,
      "550": 1.0,
      "555": 0.8767247222762069,
      "560": 0.5347236180636676,
      "565": 0.8728422958274855,
      "570": 1.0,
      "575": 1.0,
      "580": 0.820365276222534,
      "585": 1.0,
      "590": 0.8196104814592204,
      "595": 0.7358599668149974,
      "60": 0.6199604474011904,
      "600": 0.8196104814592204,
      "605": 1.0,
      "610": 0.8251154201194959,
      "615": 0.9270734479801118,
      "620": 0.8380432801556406,
      "625": 1.0,
      "630": 1.0,
      "635": 1.0,
      "640": 1.0,
      "645": 0.798196998073574,
      "65": 0.8975828762407047,
      "650": 0.8032921722515929,
      "655": 0.9574284411791895,
      "660": 0.9608008655106622,
      "665": 1.0,
      "670": 1.0,
      "675": 0.9668728882728055,
      "680": 1.0,
      "685": 1.0,
      "690": 1.0,
      "695": 0.8717547463057783,
      "70": 1.0,
      "700": 0.7361524681362513,
      "705": 0.7306765513356919,
      "710": 0.8888786955624419,
      "715": 1.0,
      "720": 0.6886496220641843,
      "725": 1.0,
      "730": 1.0,
      "735": 1.0,
      "740": 0.7033435897655517,
      "745": 0.8807404415317287,
      "75": 0.24663667729918237,
      "750": 0.8484589849100588,
      "755": 1.0,
      "760": 0.7346031364992553,
      "765": 0.9677549120846124,
      "770": 0.94497705842548,
      "775": 0.8196104814592204,
      "780": 0.7752636974305127,
      "785": 0.7341036082175842,
      "790": 0.6670257223321077,
      "795": 0.8864189125903761,
      "80": 0.8142554463029549,
      "800": 0.8384589252995376,
      "85": 1.0,
      "90": 0.727422110628959,
      "95": 0.6686040289841441
    },
    "predicted_charge_cascade": {
      "10": 0.5971049165593592,
      "100": 0.5864995030259864,
      "105": 1.0,
      "110": 1.0,
      "115": 1.0,
      "120": 0.7911572028392685,
      "125": 0.7413183186299315,
      "130": 0.94497705842548,
      "135": 1.0,
      "140": 0.8439754613891097,
      "145": 0.7189979061713903,
      "15": 1.0,
      "150": 0.7789890119761999,
      "155": 0.7647219415186192,
      "160": 0.718676239575155,
      "165": 0.8310079275866007,
      "170": 0.7358599668149974,
      "175": 0.6801564386592032,
      "180": 1.0,
      "185": 0.8115600231207338,
      "190": 0.5739147454577262,
      "195": 0.8196104814592204,
      "20": 0.6309372311282391,
      "200": 0.7064325256524591,
      "205": 0.7628426751494197,
      "210": 0.8196104814592204,
      "215": 1.0,
      "220": 1.0,
      "225": 0.7726707917994401,
      "230": 1.0,
      "235": 1.0,
      "240": 0.9652843890316114,
      "245": 1.0,
      "25": 0.8210933633344504,
      "250": 0.791320567881792,
      "255": 1.0,
      "260": 1.0,
      "265": 1.0,
      "270": 0.8797403209728136,
      "275": 0.9334235959390283,
      "280": 1.0,
      "285": 1.0,
      "290": 1.0,
      "295": 1.0,
      "30": 0.7068130279477826,
      "300": 1.0,
      "305": 0.9628734857993849,
      "310": 0.780108774066985,
      "315": 0.676473079121698,
      "320": 0.8379348802521314,
      "325": 1.0,
      "330": 1.0,
      "335": 1.0,
      "340": 0.7321456531497907,
      "345": 1.0,
      "35": 0.3288624255692424,
      "350": 0.6981723362678564,
      "355": 1.0,
      "360": 1.0,
      "365": 1.0,
      "370": 0.7333117084000894,
      "375": 0.6064533028295918,
      "380": 0.8196104814592204,
      "385": 1.0,
      "390": 0.6834003527756565,
      "395": 0.8196104814592204,
      "40": 0.3865668514110075,
      "400": 1.0,
      "405": 1.0,
      "410": 1.0,
      "415": 1.0,
      "420": 0.48522855511632257,
      "425": 0.8876193684023149,
      "430": 0.9526058178152246,
      "435": 0.6818404485663533,
      "440": 0.9262631356995763,
      "445": 0.5608635957594111,
      "45": 0.4098052407296102,
      "450": 0.8160393713932336,
      "455": 0.8482291584993338,
      "460": 1.0,
      "465": 0.9113818602620397,
      "470": 0.1872841093519999,
      "475": 1.0,
      "480": 1.0,
      "485": 0.8657235385549894,
      "490": 0.9305687780632227,
      "495": 0.883866524442402,
      "5": 0.8611375561264454,
      "50": 0.6215489466423845,
      "500": 0.9668728882728055,
      "505": 0.6194810758425265,
      "510": 0.7432357251249835,
      "515": 0.7279994240976038,
      "520": 1.0,
      "525": 0.7317027699569112,
      "530": 0.862867265272316,
      "535": 0.7526030146966206,
      "540": 0.7358599668149974,
      "545": 1.0,
      "55": 0.5817706933101481,
      "550": 1.0,
      "555": 0.8767247222762069,
      "560": 0.5718501322642826,
      "565": 0.8728422958274855,
      "570": 1.0,
      "575": 1.0,
      "580": 0.8501757982870083,
      "585": 0.9652843890316114,
      "590": 0.8196104814592204,
      "595": 0.7358599668149974,
      "60": 0.5868333356739959,
      "600": 0.8196104814592204,
      "605": 1.0,
      "610": 0.8313286527863156,
      "615": 0.9270734479801118,
      "620": 0.8380432801556406,
      "625": 1.0,
      "630": 1.0,
      "635": 1.0,
      "640": 1.0,
      "645": 0.7837183781729892,
      "65": 0.8708351245050765,
      "650": 0.8022129766827925,
      "655": 0.9574284411791895,
      "660": 0.9608008655106622,
      "665": 1.0,
      "670": 1.0,
      "675": 1.0,
      "680": 1.0,
      "685": 1.0,
      "690": 1.0,
      "695": 0.8196104814592204,
      "70": 1.0,
      "700": 0.7361524681362513,
      "705": 0.7240440576110767,
      "710": 0.8622891842528146,
      "715": 1.0,
      "720": 0.6886496220641843,
      "725": 1.0,
      "730": 1.0,
      "735": 1.0,
      "740": 0.7033435897655517,
      "745": 0.8329762261778096,
      "75": 0.24663667729918237,
      "750": 0.6467183917259763,
      "755": 1.0,
      "760": 0.6939193804029085,
      "765": 0.9677549120846124,
      "770": 0.9526058178152246,
      "775": 0.8196104814592204,
      "780": 0.7752636974305127,
      "785": 0.8636741830689162,
      "790": 0.6670257223321077,
      "795": 0.8864189125903761,
      "80": 0.8142554463029549,
      "800": 0.8240956223830642,
      "85": 1.0,
      "90": 0.7213500878668159,
      "95": 0.6564917460734504
    }
  },
  "gates": {
    "predicted_charge_oracle": {
      "value": 0.8492034069247119,
      "ci_low": 0.8231536881997892,
      "ci_high": 0.8735635499864767,
      "threshold": 0.8,
      "pass": true,
      "borderline": false
    },
    "predicted_charge_cascade_absolute": {
      "value": 0.8457483639578122,
      "ci_low": 0.8193511594348062,
      "ci_high": 0.8704751758560132,
      "threshold": 0.8673676574449116,
      "pass": false,
      "borderline": true
    },
    "predicted_charge_cascade_gap_closure": {
      "value": 0.7659791536928653,
      "ci_low": 0.6433150827805818,
      "ci_high": 0.8903449799640201,
      "threshold": 0.9,
      "pass": false,
      "borderline": false
    },
    "cascade_gate_decision": "Findings (Borderline)"
  },
  "input_files_sha256": {
    "predictions": "ee4a0c6aecde30742fbc2dffdbf1d8e393d2eefeeb0797fb4c54180c3256f76e",
    "bm25": "bb5572f84b8e276609ab6a58771d6199cba98a7c278c49cb3315adbe72b1e8f4",
    "keller": "6fdd66cf5035d191bde3803e2080cbda3303b2837609d2f16c13961447b6a20a",
    "qrels": "831b1b4053b8e793568f77bc13a456f1b1247ff17d3211761f93d0eeabde9f99",
    "v2_allcontext": "38c0c7af6d0dd06d663fc543eca0eb2b289ea121fb571e1634edd368681f97cc"
  },
  "script_sha256": "779a31ba6135ff64b3e896da1f6189d25d1bdbafb40a7313869d9bb55e2f91fe",
  "bootstrap_seed": 20260527,
  "bootstrap_B": 10000,
  "ndcg_formula": "KELLER official: gain = 2^(g-1) if g>=1 else 0",
  "tie_break": "primary desc, BM25 desc, did desc",
  "timestamp_utc": "2026-05-27T01:55:59Z"
}

==> anc/results/cce_reader_probe_results.json <==
{
  "script": "cce_xcharge_pilot_score.py",
  "date": "2026-06-10",
  "n_slates": 18,
  "macro_auc": {
    "opus": {
      "v": 0.817746913580247,
      "ci95": [
        0.7368827160493827,
        0.8927469135802468
      ]
    },
    "keller": {
      "v": 0.8,
      "ci95": [
        0.6981481481481481,
        0.8873456790123457
      ]
    },
    "lexical": {
      "v": 0.6358024691358026,
      "ci95": [
        0.5347222222222223,
        0.7391975308641976
      ]
    }
  },
  "delta_opus_keller": {
    "v": 0.017746913580246913,
    "ci95": [
      -0.07484567901234568,
      0.1111111111111111
    ]
  },
  "delta_opus_lexical": {
    "v": 0.18194444444444446,
    "ci95": [
      0.0507716049382716,
      0.31003086419753084
    ]
  },
  "verdict": "FAIL",
  "per_slate": [
    {
      "q": "9",
      "n": 11,
      "npos": 5,
      "opus": 0.7333333333333333,
      "keller": 0.5666666666666667,
      "lex": 0.8333333333333334
    },
    {
      "q": "12",
      "n": 12,
      "npos": 6,
      "opus": 0.4444444444444444,
      "keller": 0.4166666666666667,
      "lex": 0.5277777777777778
    },
    {
      "q": "17",
      "n": 9,
      "npos": 3,
      "opus": 1.0,
      "keller": 0.8888888888888888,
      "lex": 0.4444444444444444
    },
    {
      "q": "1978",
      "n": 12,
      "npos": 6,
      "opus": 1.0,
      "keller": 1.0,
      "lex": 0.3611111111111111
    },
    {
      "q": "2143",
      "n": 12,
      "npos": 6,
      "opus": 0.8333333333333334,
      "keller": 0.9722222222222222,
      "lex": 0.6388888888888888
    },
    {
      "q": "2198",
      "n": 12,
      "npos": 6,
      "opus": 0.7083333333333334,
      "keller": 0.25,
      "lex": 0.3055555555555556
    },
    {
      "q": "3228",
      "n": 8,
      "npos": 6,
      "opus": 1.0,
      "keller": 0.9166666666666666,
      "lex": 0.9166666666666666
    },
    {
      "q": "3862",
      "n": 9,
      "npos": 3,
      "opus": 0.7222222222222222,
      "keller": 1.0,
      "lex": 0.9444444444444444
    },
    {
      "q": "3878",
      "n": 10,
      "npos": 4,
      "opus": 0.7083333333333334,
      "keller": 0.8333333333333334,
      "lex": 0.9583333333333334
    },
    {
      "q": "4738",
      "n": 12,
      "npos": 6,
      "opus": 0.9722222222222222,
      "keller": 0.8055555555555556,
      "lex": 0.6388888888888888
    },
    {
      "q": "4863",
      "n": 12,
      "npos": 6,
      "opus": 0.75,
      "keller": 0.8055555555555556,
      "lex": 0.8611111111111112
    },
    {
      "q": "5223",
      "n": 12,
      "npos": 6,
      "opus": 0.7777777777777778,
      "keller": 0.7222222222222222,
      "lex": 0.3888888888888889
    },
    {
      "q": "5239",
      "n": 10,
      "npos": 6,
      "opus": 0.9583333333333334,
      "keller": 0.6666666666666666,
      "lex": 0.7083333333333334
    },
    {
      "q": "5511",
      "n": 8,
      "npos": 6,
      "opus": 1.0,
      "keller": 1.0,
      "lex": 0.5833333333333334
    },
    {
      "q": "6072",
      "n": 12,
      "npos": 6,
      "opus": 0.5277777777777778,
      "keller": 0.8333333333333334,
      "lex": 0.3333333333333333
    },
    {
      "q": "6282",
      "n": 12,
      "npos": 6,
      "opus": 0.9166666666666666,
      "keller": 0.9444444444444444,
      "lex": 0.6388888888888888
    },
    {
      "q": "6652",
      "n": 9,
      "npos": 3,
      "opus": 1.0,
      "keller": 0.7777777777777778,
      "lex": 0.4444444444444444
    },
    {
      "q": "6905",
      "n": 8,
      "npos": 6,
      "opus": 0.6666666666666666,
      "keller": 1.0,
      "lex": 0.9166666666666666
    }
  ]
}

==> anc/results/cce_realgate_cail_results.json <==
{
  "script": "cce_cail_real_gate.py",
  "date": "2026-06-10",
  "n_q": 40,
  "keller_base_ndcg10": 0.8016169669283734,
  "gates": {
    "KELLER-self gate (real, AUC 0.92)": {
      "gain": 0.0,
      "ci95": [
        0.0,
        0.0
      ],
      "fold_deltas": [
        0.0,
        0.0
      ],
      "beats": false
    },
    "lexical gate (real, AUC 0.76)": {
      "gain": 0.0,
      "ci95": [
        0.0,
        0.0
      ],
      "fold_deltas": [
        0.0,
        0.0
      ],
      "beats": false
    },
    "KELLER+lexical gate (real)": {
      "gain": 0.0,
      "ci95": [
        0.0,
        0.0
      ],
      "fold_deltas": [
        0.0,
        0.0
      ],
      "beats": false
    },
    "ORACLE gate (upper bound)": {
      "gain": 0.04051055957926735,
      "ci95": [
        0.00014981645632364536,
        0.08180446636137197
      ],
      "fold_deltas": [
        1.5,
        1.25
      ],
      "beats": true
    }
  }
}

==> anc/results/cce_strat_pooled_recompute.json <==
{
  "script": "cce_strat_pooled_recompute.py",
  "date": "2026-06-10",
  "inputs": [
    "cce_main_v2_results.json",
    "cce_inputs_backup/data/LeCaRDv2/query_allcontext.json",
    "all_results/fixc/sensitivity/sensitivity_summary.json"
  ],
  "cell1_self_verification": {
    "n_strata_match": true,
    "n_qids_match": true,
    "small_lt3_match": true,
    "size_hist_match": true
  },
  "cell1_strat_ge3_margin": {
    "RoBERTa": {
      "all_strata_macro": 0.8011275600688926,
      "ge3_strata_macro": 0.7728499380383487
    },
    "BGE-M3": {
      "all_strata_macro": 0.7928203422426628,
      "ge3_strata_macro": 0.7784457102783339
    },
    "margin_roberta_minus_bgem3_all": 0.008307217826229785,
    "margin_roberta_minus_bgem3_ge3": -0.005595772239985197,
    "n_strata_all": 52,
    "n_strata_ge3": 31
  },
  "cell2_pooled_depth_exact_holm": {
    "target_pair": "SAILER__VS__Qwen3-8B-Reranker",
    "family": "10 main pairs x 3 depths = 30 tests, Holm step-down",
    "rows": [
      {
        "seed": 20260528,
        "raw_p_at_10": 0.0031996800319968005,
        "holm_within_depth_at_10": 0.031996800319968,
        "holm_pooled_30tests_at_10": 0.09599040095990402,
        "survives_alpha05_pooled": false
      },
      {
        "seed": 20260529,
        "raw_p_at_10": 0.0017998200179982,
        "holm_within_depth_at_10": 0.017998200179982,
        "holm_pooled_30tests_at_10": 0.053994600539946,
        "survives_alpha05_pooled": false
      },
      {
        "seed": 20260530,
        "raw_p_at_10": 0.0015998400159984002,
        "holm_within_depth_at_10": 0.015998400159984,
        "holm_pooled_30tests_at_10": 0.04799520047995201,
        "survives_alpha05_pooled": true
      }
    ],
    "n_seeds_surviving": 1,
    "n_seeds": 3
  }
}

==> anc/results/cce_sufficiency_closure_v1_results.json <==
{
  "bench": "v1",
  "best_system": "KELLER",
  "n_queries": 104,
  "bootstrap_B": 10000,
  "bootstrap_seed": 20260527,
  "method": "query-paired bootstrap of closure=(oracle-BM25)/(best-BM25) over released per_qid NDCG@10",
  "closure_pct_point": 84.3,
  "closure_pct_ci95": [
    72.8,
    98.6
  ],
  "oracle_minus_best_gap_point": -0.0254,
  "oracle_minus_best_gap_ci95": [
    -0.05,
    -0.002
  ]
}

==> anc/results/cce_sufficiency_closure_v2_results.json <==
{
  "bench": "v2",
  "best_system": "KELLER",
  "n_queries": 160,
  "bootstrap_B": 10000,
  "bootstrap_seed": 20260527,
  "method": "query-paired bootstrap of closure=(oracle-BM25)/(best-BM25) over released per_qid NDCG@10",
  "closure_pct_point": 99.2,
  "closure_pct_ci95": [
    86.9,
    114.3
  ],
  "oracle_minus_best_gap_point": -0.0011,
  "oracle_minus_best_gap_ci95": [
    -0.019,
    0.017
  ]
}

==> anc/results/cce_within_charge_v2_repro.txt <==
ANCHOR full-pool KELLER@10 = 0.8779  BM25@10 = 0.7747  standard-gap +0.1032  (published KELLER ~0.8782)
query-charge extracted: nonempty 151/160
AUDIT (first 12 eligible-ish): 720:None; 730:敲诈勒索罪; 760:故意毁坏财物罪; 765:None; 735:聚众斗殴罪; 715:故意杀人罪; 785:抢夺罪; 790:污染环境罪; 770:故意伤害罪; 755:组织、领导传销活动罪; 795:失火罪; 800:挪用公款罪

=== eligibility: contrast (g>=2 AND g<=1) ===  n_q=44  n_charge_clusters=28  (empty qc: 9)
  @5: within KELLER 0.8777 vs BM25 0.8410 | mean Δ +0.0367 | full-pool KELLER 0.8488 vs BM25 0.7360 | standard-gap +0.1127
        query-boot CI   [-0.0015, +0.0771]
        cluster-boot CI [+0.0011, +0.0727]   (the honest one)
        leave-1-charge-out mean range [+0.0299, +0.0470]
  @10: within KELLER 0.9001 vs BM25 0.8624 | mean Δ +0.0376 | full-pool KELLER 0.8710 vs BM25 0.7616 | standard-gap +0.1093
        query-boot CI   [+0.0092, +0.0681]
        cluster-boot CI [+0.0085, +0.0685]   (the honest one)
        leave-1-charge-out mean range [+0.0315, +0.0471]

=== eligibility: ndcg (idcg>0 AND grade-variance) ===  n_q=104  n_charge_clusters=48  (empty qc: 9)
  @5: within KELLER 0.8165 vs BM25 0.7963 | mean Δ +0.0202 | full-pool KELLER 0.8018 vs BM25 0.6998 | standard-gap +0.1019
        query-boot CI   [-0.0049, +0.0449]
        cluster-boot CI [-0.0044, +0.0427]   (the honest one)
        leave-1-charge-out mean range [+0.0156, +0.0238]
  @10: within KELLER 0.8510 vs BM25 0.8253 | mean Δ +0.0257 | full-pool KELLER 0.8356 vs BM25 0.7262 | standard-gap +0.1094
        query-boot CI   [+0.0055, +0.0449]
        cluster-boot CI [+0.0079, +0.0431]   (the honest one)
        leave-1-charge-out mean range [+0.0227, +0.0292]

READ: trust the CLUSTER-boot CI. CI>0 -> residual within-charge skill (remedy can land).
      CI incl 0 with few clusters / wide CI -> INCONCLUSIVE (underpowered), NOT 'treatment null'.
[dump] -> paper_v0_7_1/release/results/cce_within_charge_v2_results.json


==> anc/results/cce_within_charge_v2_results.json <==
{
  "meta": {
    "script": "within_charge_pilot.py",
    "metric": "ndcg@k",
    "boot": 10000,
    "seed": 20260602,
    "anchor_fullpool_keller_at10": 0.8779,
    "anchor_fullpool_bm25_at10": 0.7747,
    "anchor_standard_gap_at10": 0.1032,
    "query_charge_nonempty": 151,
    "n_qids": 160,
    "note": "within-charge residual = KELLER - BM25 NDCG@k restricted to the same-charge sub-pool; standard_gap = same KELLER - BM25 on the full pool over the SAME eligible queries; cluster-boot CI is the load-bearing one; query charge from query text, not labels"
  },
  "eligibility": {
    "contrast": {
      "label": "contrast (g>=2 AND g<=1)",
      "n_q": 44,
      "n_charge_clusters": 28,
      "depths": {
        "@5": {
          "within_keller": 0.8777,
          "within_bm25": 0.841,
          "within_mean_delta": 0.0367,
          "fullpool_keller": 0.8488,
          "fullpool_bm25": 0.736,
          "standard_gap": 0.1127,
          "query_boot_ci95": [
            -0.0015,
            0.0771
          ],
          "cluster_boot_ci95": [
            0.0011,
            0.0727
          ],
          "leave_one_charge_out_range": [
            0.0299,
            0.047
          ],
          "n_pairs": 44
        },
        "@10": {
          "within_keller": 0.9001,
          "within_bm25": 0.8624,
          "within_mean_delta": 0.0376,
          "fullpool_keller": 0.871,
          "fullpool_bm25": 0.7616,
          "standard_gap": 0.1093,
          "query_boot_ci95": [
            0.0092,
            0.0681
          ],
          "cluster_boot_ci95": [
            0.0085,
            0.0685
          ],
          "leave_one_charge_out_range": [
            0.0315,
            0.0471
          ],
          "n_pairs": 44
        }
      }
    },
    "ndcg": {
      "label": "ndcg (idcg>0 AND grade-variance)",
      "n_q": 104,
      "n_charge_clusters": 48,
      "depths": {
        "@5": {
          "within_keller": 0.8165,
          "within_bm25": 0.7963,
          "within_mean_delta": 0.0202,
          "fullpool_keller": 0.8018,
          "fullpool_bm25": 0.6998,
          "standard_gap": 0.1019,
          "query_boot_ci95": [
            -0.0049,
            0.0449
          ],
          "cluster_boot_ci95": [
            -0.0044,
            0.0427
          ],
          "leave_one_charge_out_range": [
            0.0156,
            0.0238
          ],
          "n_pairs": 104
        },
        "@10": {
          "within_keller": 0.851,
          "within_bm25": 0.8253,
          "within_mean_delta": 0.0257,
          "fullpool_keller": 0.8356,
          "fullpool_bm25": 0.7262,
          "standard_gap": 0.1094,
          "query_boot_ci95": [
            0.0055,
            0.0449
          ],
          "cluster_boot_ci95": [
            0.0079,
            0.0431
          ],
          "leave_one_charge_out_range": [
            0.0227,
            0.0292
          ],
          "n_pairs": 104
        }
      }
    }
  }
}

==> anc/results/cce_withincharge_v1cail_results.json <==
{
  "LeCaRDv1": {
    "fullpool@10": {
      "BM25": {
        "ndcg": 0.6823062599622538,
        "ci95": [
          0.6409931985860654,
          0.7211642708533705
        ]
      },
      "charge-oracle": {
        "ndcg": 0.8035677190113918,
        "ci95": [
          0.7753800789376726,
          0.8312944569263325
        ]
      },
      "KELLER": {
        "ndcg": 0.844910990624026,
        "ci95": [
          0.8160055390430022,
          0.8727626894082318
        ]
      },
      "perfect": {
        "ndcg": 1.0,
        "ci95": [
          1.0,
          1.0
        ]
      }
    },
    "within_charge@10": {
      "n_q": 95,
      "KELLER": 0.9051544961377385,
      "BM25": 0.8909370726122233,
      "delta": 0.014217423525514713,
      "ci95": [
        -0.004403514350922799,
        0.03318115195573039
      ],
      "ci_excludes_0": false
    },
    "fullpool@30": {
      "BM25": {
        "ndcg": 0.8443010564263628,
        "ci95": [
          0.8145338170661702,
          0.8711455346776599
        ]
      },
      "charge-oracle": {
        "ndcg": 0.9094177838158293,
        "ci95": [
          0.8942839893110299,
          0.9234250515489849
        ]
      },
      "KELLER": {
        "ndcg": 0.9303033990673474,
        "ci95": [
          0.9167602180338844,
          0.9431178033361548
        ]
      },
      "perfect": {
        "ndcg": 1.0,
        "ci95": [
          1.0,
          1.0
        ]
      }
    },
    "within_charge@30": {
      "n_q": 95,
      "KELLER": 0.9364017186187279,
      "BM25": 0.9343928088216548,
      "delta": 0.0020089097970736286,
      "ci95": [
        -0.01194035365266119,
        0.016206109223796724
      ],
      "ci_excludes_0": false
    }
  },
  "CAIL2022": {
    "fullpool@10": {
      "BM25": {
        "ndcg": 0.7638436225532239,
        "ci95": [
          0.6968657995321199,
          0.825686888310106
        ]
      },
      "charge-oracle": {
        "ndcg": 0.6182026862912494,
        "ci95": [
          0.5217204565540556,
          0.7113520389538304
        ]
      },
      "KELLER": {
        "ndcg": 0.8016169669283734,
        "ci95": [
          0.7520983780551409,
          0.8463680319947897
        ]
      },
      "perfect": {
        "ndcg": 1.0,
        "ci95": [
          1.0,
          1.0
        ]
      }
    },
    "within_charge@10": {
      "n_q": 30,
      "KELLER": 0.9137903524486306,
      "BM25": 0.9312700637595971,
      "delta": -0.017479711310966487,
      "ci95": [
        -0.05550537672692235,
        0.02311709638807864
      ],
      "ci_excludes_0": false
    },
    "fullpool@30": {
      "BM25": {
        "ndcg": 0.8468902873741436,
        "ci95": [
          0.7995719091728426,
          0.8890138377350757
        ]
      },
      "charge-oracle": {
        "ndcg": 0.6230116406544751,
        "ci95": [
          0.5386376001285444,
          0.7025184696597165
        ]
      },
      "KELLER": {
        "ndcg": 0.8410121240826118,
        "ci95": [
          0.7998709253481213,
          0.8779327577778243
        ]
      },
      "perfect": {
        "ndcg": 1.0,
        "ci95": [
          1.0,
          1.0
        ]
      }
    },
    "within_charge@30": {
      "n_q": 30,
      "KELLER": 0.9418816655947702,
      "BM25": 0.9467211029958863,
      "delta": -0.004839437401116286,
      "ci95": [
        -0.029880603537169925,
        0.027343626980288308
      ],
      "ci_excludes_0": false
    }
  },
  "script": "cce_v1_cail_battery.py",
  "date": "2026-06-10",
  "note": "within-charge = same-charge-restricted pools, KELLER-formula NDCG, query bootstrap B=10000; NOT the v2 charge-cluster pipeline"
}

==> anc/results/fixc_n80_results.json <==
{
  "bench": "LeCaRDv2-train N=80 (HELD-OUT for thresholds; directional)",
  "diag": {
    "n_qids": 80,
    "n_eligible": 80,
    "missing_cand_json": 0,
    "pool_min_med_max": [
      27,
      30,
      30
    ],
    "q_overlap": "80/80",
    "pair_overlap": "1867/2396",
    "pair_exact": "1238/2396",
    "relevant_overlap": "1844/2206",
    "relevant_exact": "1235/2206",
    "suffix_zui_normalizer_delta_pairs": 0
  },
  "oracle_tier_totals": {
    "0": 529,
    "1": 629,
    "2": 1238
  },
  "per_system_baseline_ndcg10": {
    "BM25": 0.7092393073161102,
    "BGE-M3": 0.753731509397282,
    "SAILER": 0.7721968983850698,
    "RoBERTa": 0.7638815817756615,
    "Qwen3-8B": 0.774630044884175
  },
  "per_system_occluded_ndcg10": {
    "BM25": 0.7073628244392163,
    "BGE-M3": 0.7502096162761149,
    "SAILER": 0.7699792773834403,
    "RoBERTa": 0.7648520230149856,
    "Qwen3-8B": 0.7772769483804441
  },
  "counterfactual_drop": {
    "BM25": 0.0018764828768939035,
    "BGE-M3": 0.003521893121167019,
    "SAILER": 0.0022176210016294773,
    "RoBERTa": -0.0009704412393241046,
    "Qwen3-8B": -0.0026469034962691707
  },
  "C1_oracle_ndcg10": 0.8562041010525462,
  "C1_ci": [
    0.8274578871629062,
    0.8826963514576504
  ],
  "BM25_ndcg10": 0.7092393073161102,
  "best_trained": "Qwen3-8B",
  "best_trained_ndcg10": 0.774630044884175,
  "gap_g": -0.08157405616837121,
  "closure_kappa": 2.2474864056008133,
  "closure_ci": [
    1.5785575258143514,
    3.4198847010500497
  ],
  "tri_state": "ABOVE-PANEL (C1 oracle exceeds best non-KELLER trained by > eps_eq)",
  "frozen_thresholds": {
    "eps_eq": 0.005,
    "eps_cl": 0.8,
    "B": 2000,
    "seed": 20260528
  },
  "scorer_source_sha256": "567cef41051dc2b71d6428a1ed93a2ee0d487acc12a0d33e1d7f1c3d75d63b4e",
  "main_buckets": {
    "LeCaRDv2-test": "Within-band 99.2% (needs KELLER)",
    "LeCaRDv1": "Partial 84.3%",
    "CAIL2022": "OUT OF SPEC 76%"
  },
  "CAVEATS": [
    "~30-cand TRAIN pool may inflate closure",
    "NO KELLER in panel -> Above-panel expected, not Within-band",
    "N=80 = TRAIN queries -> held-out for thresholds, NOT for LeCaRDv2-trained models (BGE-M3 contaminated)"
  ]
}

==> anc/results/lexicon_manifest.json <==
{
  "lexicon_kind": "gold-assisted / oracle charge occlusion lexicon",
  "purpose": "diagnostic sensitivity analysis for CCE counterfactual suite; NOT label-blind robustness",
  "frozen_at_utc": "2026-05-27T03:53:16.955510Z",
  "sources": {
    "v2_train_labels": {
      "path": "./charge_classifier/label_space.json",
      "n": 89
    },
    "v2_test_query_gold": {
      "path": "./data/LeCaRDv2/query/query_allcontext.json",
      "field": "law",
      "n": 91
    },
    "v2_test_pool_candidate_gold": {
      "path_dir": "./data/LeCaRDv2/candidate/candidate_55192",
      "qrels_filter": "./data/LeCaRDv2/label/test_relevence.trec",
      "field": "charge",
      "n_pids_scanned": 4655,
      "n_missing_candidate_files": 0,
      "n_unique_charges": 130
    }
  },
  "union_size": 142,
  "delta_vs_train_only": 53,
  "labels": [
    "串通投标罪",
    "交通肇事罪",
    "介绍贿赂罪",
    "以危险方法危害公共安全罪",
    "伪造、变造、买卖国家机关公文、证件、印章罪",
    "伪造、变造、买卖武装部队公文、证件、印章罪",
    "伪造、变造、买卖身份证件罪",
    "伪造、变造居民身份证罪",
    "伪造公司、企业、事业单位、人民团体印章罪",
    "侮辱罪",
    "侵占罪",
    "信用卡诈骗罪",
    "信用证诈骗罪",
    "假冒注册商标罪",
    "偷越国(边)境罪",
    "冒充军人招摇撞骗罪",
    "利用影响力受贿罪",
    "制作、复制、出版、贩卖、传播淫秽物品牟利罪",
    "包庇、纵容黑社会性质组织罪",
    "协助组织卖淫罪",
    "单位受贿罪",
    "单位行贿罪",
    "危险驾驶罪",
    "受贿罪",
    "合同诈骗罪",
    "国有公司、企业、事业单位人员失职罪",
    "国有公司、企业、事业单位人员滥用职权罪",
    "失火罪",
    "奸淫幼女罪",
    "妨害作证罪",
    "妨害信用卡管理罪",
    "妨害公务罪",
    "容留他人吸毒罪",
    "对单位行贿罪",
    "对非国家工作人员行贿罪",
    "寻衅滋事罪",
    "巨额财产来源不明罪",
    "帮助毁灭、伪造证据罪",
    "开设赌场罪",
    "引诱、容留、介绍卖淫罪",
    "引诱幼女卖淫罪",
    "强制猥亵、侮辱罪",
    "强奸罪",
    "强迫交易罪",
    "强迫卖淫罪",
    "徇私枉法罪",
    "徇私舞弊不移交刑事案件罪",
    "扰乱国家机关工作秩序罪",
    "扰乱法庭秩序罪",
    "抢劫罪",
    "抢夺罪",
    "拐卖妇女、儿童罪",
    "拒不执行判决、裁定罪",
    "拒不支付劳动报酬罪",
    "招摇撞骗罪",
    "持有、使用假币罪",
    "挪用公款罪",
    "挪用资金罪",
    "提供侵入、非法控制计算机信息系统程序、工具罪",
    "收买被拐卖的妇女、儿童罪",
    "放火罪",
    "故意伤害罪",
    "故意杀人罪",
    "故意毁坏财物罪",
    "敲诈勒索罪",
    "污染环境罪",
    "滥伐林木罪",
    "滥用职权罪",
    "猥亵儿童罪",
    "玩忽职守罪",
    "生产、销售、提供假药罪",
    "生产、销售不符合安全标准的食品罪",
    "生产、销售伪劣产品罪",
    "生产、销售假药罪",
    "生产、销售有毒、有害食品罪",
    "盗伐林木罪",
    "盗窃、侮辱、故意毁坏尸体、尸骨、骨灰罪",
    "盗窃、抢夺枪支、弹药、爆炸物、危险物质罪",
    "盗窃罪",
    "破坏军婚罪",
    "破坏易燃易爆设备罪",
    "破坏生产经营罪",
    "破坏电力设备罪",
    "私分国有资产罪",
    "窝藏、包庇罪",
    "窝藏、转移、隐瞒毒品、毒赃罪",
    "组织、领导、参加黑社会性质组织罪",
    "组织、领导传销活动罪",
    "组织卖淫罪",
    "绑架罪",
    "职务侵占罪",
    "聚众扰乱公共场所秩序、交通秩序罪",
    "聚众扰乱社会秩序罪",
    "聚众斗殴罪",
    "脱逃罪",
    "虚假诉讼罪",
    "虚开发票罪",
    "虚开增值税专用发票、用于骗取出口退税、抵扣税款发票罪",
    "行贿罪",
    "诈骗罪",
    "诬告陷害罪",
    "贪污罪",
    "贷款诈骗罪",
    "赌博罪",
    "走私、贩卖、运输、制造毒品罪",
    "过失致人死亡罪",
    "过失致人重伤罪",
    "违法发放贷款罪",
    "违规出具金融票证罪",
    "逃税罪",
    "重大责任事故罪",
    "销售假冒注册商标的商品罪",
    "隐匿、故意销毁会计凭证、会计账簿、财务会计报告罪",
    "集资诈骗罪",
    "非国家工作人员受贿罪",
    "非法买卖、运输、携带、持有毒品原植物种子、幼苗罪",
    "非法买卖制毒物品罪",
    "非法侵入住宅罪",
    "非法出售增值税专用发票罪",
    "非法制造、买卖、运输、邮寄、储存枪支、弹药、爆炸物罪",
    "非法制造、销售非法制造的注册商标标识罪",
    "非法占用农用地罪",
    "非法吸收公众存款罪",
    "非法处置查封、扣押、冻结的财产罪",
    "非法拘禁罪",
    "非法持有、私藏枪支、弹药罪",
    "非法持有毒品罪",
    "非法捕捞水产品罪",
    "非法收购、运输、出售珍贵、濒危野生动物、珍贵、濒危野生动物制品罪",
    "非法收购、运输盗伐、滥伐的林木罪",
    "非法狩猎罪",
    "非法猎捕、杀害珍贵、濒危野生动物罪",
    "非法生产、买卖、运输制毒物品、走私制毒物品罪",
    "非法种植毒品原植物罪",
    "非法经营罪",
    "非法获取计算机信息系统数据、非法控制计算机信息系统罪",
    "非法转让、倒卖土地使用权罪",
    "非法采伐、毁坏国家重点保护植物罪",
    "非法采矿罪",
    "骗取出口退税罪",
    "骗取贷款、票据承兑、金融票证罪",
    "高利转贷罪"
  ]
}
